Spectral Bounds on Hyperbolic 3-Manifolds: Associativity and the Trace Formula

We constrain the low-energy spectra of Laplace operators on closed hyperbolic manifolds and orbifolds in three dimensions, including the standard Laplace-Beltrami operator on functions and the Laplacian on powers of the cotangent bundle. Our approach employs linear programming techniques to derive rigorous bounds by leveraging two types of spectral identities. The first type, inspired by the conformal bootstrap, arises from the consistency of the spectral decomposition of the product of Laplace eigensections, and involves the Laplacian spectra as well as integrals of triple products of eigensections. We formulate these conditions in the language of representation theory of $\mathrm{PSL}_2(\mathbb{C})$ and use them to prove upper bounds on the first and second Laplacian eigenvalues. The second type of spectral identities follows from the Selberg trace formula. We use them to find upper bounds on the spectral gap of the Laplace-Beltrami operator on hyperbolic 3-orbifolds, as well as on the systole length of hyperbolic 3-manifolds, as a function of the volume. Further, we prove that the spectral gap $\lambda_1$ of the Laplace-Beltrami operator on all closed hyperbolic 3-manifolds satisfies $\lambda_1 < 47.32$. Along the way, we use the trace formula to estimate the low-energy spectra of a large set of example orbifolds and compare them with our general bounds, finding that the bounds are nearly sharp in several cases.

==> anc/README.txt <==
README file for the ancillary files of the paper "Spectral Bounds on Hyperbolic 3-Manifolds: Associativity and the Trace Formula", by James Bonifacio, Dalimil Mazáč, and Sridip Pal. 

21 August 2023

Email: bonifacio@phy.olemiss.edu

%-%-%-%-%-%-%-%-%-%-%-%-%-%-%-%-%-%-%-%-%-%-%-%-%

## 3D-spectral-data.txt (1.4 MB)

The file "3D-spectral-data.txt" contains numerical spectral bounds and other data for particular closed hyperbolic 3-manifolds and 3-orbifolds. 

The file can be read into Mathematica using Get["3D-spectral-data.txt"]. 

The file contains the list namesList whose elements are strings representing the names of the manifolds and orbifolds whose information is stored, e.g.,

	- "m003(-3,1)" represents the manifold m003(-3,1) in the notation used by SnapPea. 
	- "T1" represents the tetrahedral orbifold \Gamma^+(T_1)\H^3.
	- "T6-Z2-a" represents the first order-2 quotient of the tetrahedral orbifold \Gamma^+(T_6)\H^3 described in appendix F of the paper.
	- "orb(0.0409)" represents the small volume orbifold from Table 4.1 or Table 4.3 of Damian Heard's thesis https://github.com/DamianHeard/orb-thesis with V \approx 0.0409.
	- "orb(0.1324,1_1^2.20)" represents the small volume orbifold from Table 4.1 or Table 4.3 of Damian Heard's thesis with V \approx 0.1324 and singular set described by the trivalent graph 1_1^2.20. 

The file stores the values of the following functions, which are defined for orbifoldName an element of namesList:

	- volume[orbifoldName]: returns the approximate volume of the manifold or orbifold orbifoldName computed by SnapPy.
	- injectivityRadius[orbifoldName]: returns the approximate injectivity radius of the manifold or orbifold orbifoldName computed by SnapPy.

The file stores the values of the following functions, which are defined for a subset of pairs (orbifoldName, J) where orbifoldName is an element of namesList and J is an element of the set {0, 1, 2, 3, 4}:

	- intervalsConservative[orbifoldName, J]: this function returns a list of intervals containing the spin-J eigenvalues for orbifoldName. Specifically, it returns a list of the form {{u_1, v_1}, {u_2, v_2}, \dots, {u_n, v_n}, u_{n+1}}. The interval [u_k, v_k] is the k-th interval where the function \mathcal{J}^{J}(t) that we calculated for orbifoldName is greater than or equal to 1, while being less than 1 for some larger t. The last entry represents the interval [u_{n+1}, \infty). The absolute values of the eigenvalues t_i^{(J)} of orbifoldName are therefore contained in the set [u_1, v_1] \cup [u_2, v_2] \cup \dots \cup [u_n, v_n] \cup [u_{n+1}, \infty), excluding the case t_0^{(0)}=i.

	- intervalsOptimistic[orbifoldName, J]: this function returns a list of (possibly narrower) intervals containing the spin-J eigenvalues of orbifoldName together with their multiplicities, assuming that we correctly determined the multiplicities, which is not always guaranteed. Specifically, it returns a list of the form {{{u_1, v_1}, {u_2, v_2}, \dots, {u_n, v_n}}, {m_1, m_2, \dots, m_n}}. The interval [u_k, v_k] is the k-th interval where the function \mathcal{J}^{J}(t) that we calculated for orbifoldName is greater than or equal to a positive integer N_k and is less than 1 for some larger t, where N_k is within 0.1 of the local maximum of \mathcal{J}^{J}(t). These intervals therefore contain the absolute values of the eigenvalues t_i^{(J)} of orbifoldName under the assumption that the first k eigenvalues have multiplicities (N_1, N_2, \dots, N_k) when ignoring chiralities, excluding the case t_0^{(0)}=i. If J = 0 then m_k = N_k gives the multiplicity. If J > 0 then m_k = {m_k^+, m_k^-} gives our determination for the multiplicities of the positive and negative chiralities.

%-%-%-%-%-%-%-%-%-%-%-%-%-%-%-%-%-%-%-%-%-%-%-%-%

##  alpha-manifold.txt (886 B)

The file "alpha-manifold.txt" contains the vector \alpha used in the proof of the upper bound on the spectral gap for hyperbolic 3-manifolds.

%-%-%-%-%-%-%-%-%-%-%-%-%-%-%-%-%-%-%-%-%-%-%-%-%

##  alpha-orbifold.txt (9 kB)

The file "alpha-orbifold.txt" contains the vector \alpha used in the proof of the upper bound on the spectral gap for hyperbolic 3-orbifolds.

%-%-%-%-%-%-%-%-%-%-%-%-%-%-%-%-%-%-%-%-%-%-%-%-%

## orbifold-generators (153 kB)

The folder "orbifold-generators" contains 47 text files in SnapPea’s “% Generator” format containing the matrix generators for the orbifolds in the list namesList that are not link orbifolds. Such a file can be used to define a Dirichlet domain in SnapPy, e.g., using
	
	In[1]: D=DirichletDomain(generator_file='pathName/orbifold-generators/T1')

where pathName is the path to the folder orbifold-generators. The files orb-0.1324-a, orb-0.1324-b, and orb-0.1324-c contain the generators for the orbifolds orb(0.1324,1_1^2.1), orb(0.1324,1_1^2.20), and orb(0.1324,1_1^4.2), respectively. 

==> anc/alpha-manifold.txt <==
{(1 - V/(2*Sqrt[2*E]*Pi^(3/2)))^(-1) - 
      (71121394927352129365612271758976459*V)/(7972455819968640000000000000*
        Sqrt[2*E]*Pi^(3/2)*(1 - V/(2*Sqrt[2*E]*Pi^(3/2)))), 
     19245520229997/100000000, -9006560617729/100000000, 
     1814726225141/100000000, -6547197712933/100000000, 
     -10721444671903/100000000, -26479728197731/100000000, 
     -52987341181353/100000000, -97645713842881/100000000, 
     -6382368513397/4000000, -232045826988633/100000000, 
     -298547797283859/100000000, -84713493217223/25000000, 
     -337870740962673/100000000, -294614195206713/100000000, 
     -223363554736767/100000000, -146183319207/100000, 
     -81824634157911/100000000, -19351467918513/50000000, 
     -7612211360343/50000000, -4873578082873/100000000, 
     -307842210307/25000000, -234699426881/100000000, -6279734001/20000000, 
     -2589176277/100000000, -609797/625000}


==> anc/alpha-orbifold.txt <==
{(1 - V/(2*Sqrt[2*E]*Pi^(3/2)))^(-1) - 
      (2006978035408970358551992544860991161084902927690919510551397348514292\
04039481625125266723308001930391010785142999571733001764680870796753563510872\
46441274023334490770647571*V)/(6472449491013703744630002510594308765064277269\
77083166891374659331424185312501153667313593982665553836102375178240000000000\
0000000000000000000000000000000000000*Sqrt[2*E]*Pi^(3/2)*
        (1 - V/(2*Sqrt[2*E]*Pi^(3/2)))), 26801596235647335303618187415264651/
      10000000000000000000000000, -52637450376981111281059844417565943/
      10000000000000000000000000, -20574457310061207525741930962432509/
      1250000000000000000000000, -187506308722579692033157258404929973/
      2000000000000000000000000, -5239998155675539532458154741408110031/
      10000000000000000000000000, -29468638168670190240682682939488400821/
      10000000000000000000000000, -162983767416568901224476743230768959839/
      10000000000000000000000000, -438927027182267863268110357606420465643/
      5000000000000000000000000, -1143848874508594943623968759401132003223/
      2500000000000000000000000, -11491018825973473294383962385133225275347/
      5000000000000000000000000, -110950030876607079637022824748680559428823/
      10000000000000000000000000, -513883954649493481177092012766638945169209/
      10000000000000000000000000, 
     -2280818945798311788491126137517043547905737/10000000000000000000000000, 
     -9693590543040411582427091405773321084862499/10000000000000000000000000, 
     -7886685475870967320126172812680939055491667/2000000000000000000000000, 
     -38378648985820917088431594749570437593150441/2500000000000000000000000, 
     -571919231443854652772325251938662614686762529/
      10000000000000000000000000, 
     -254906134820619086210007291078823339527722689/
      1250000000000000000000000, 
     -696063279332003548725983587326739924899517227/
      1000000000000000000000000, 
     -22750607169061113820158514288036390467643018259/
      10000000000000000000000000, 
     -35613780435006452145584052030503194421607540657/
      5000000000000000000000000, 
     -42737022438343012595534003089952432291809817131/
      2000000000000000000000000, 
     -122905640417264721249113325475394492489434346313/
      2000000000000000000000000, 
     -1694831922307605872644563077198706331805193038449/
      10000000000000000000000000, 
     -2242212689043802491505867799740883278688277312109/
      5000000000000000000000000, 
     -2847080649146904734723102530057378874412981649133/
      2500000000000000000000000, 
     -6942246218631845987214152298529950925069396790329/
      2500000000000000000000000, 
     -6503949642304090703047178050308059556293969292453/
      1000000000000000000000000, 
     -1143574632351124175850483875447740001864364794389/
      78125000000000000000000, 
     -79167598029875258751105108701847735645469557239893/
      2500000000000000000000000, 
     -16468834401248035305771543735454189911316972580051/
      250000000000000000000000, 
     -1318128600346678560091711813091634032311181761987851/
      10000000000000000000000000, 
     -1268846348126401035286169072048082261054082518363821/
      5000000000000000000000000, 
     -1175499603120331773951964641036588807922965224596313/
      2500000000000000000000000, 
     -2096682593506851679244495543140288451502969089659859/
      2500000000000000000000000, 
     -7201658711370866399053977811047663862236748924051539/
      5000000000000000000000000, 
     -23821715523156717426938433088998320093278251812986267/
      10000000000000000000000000, 
     -9487093095626696812706135070360860979154602708557227/
      2500000000000000000000000, 
     -58234418473238416274810417371768024982537280810741187/
      10000000000000000000000000, 
     -43047459799164121860915744111656723881199735647973963/
      5000000000000000000000000, 
     -30659080993767034774032692686982844695401723786369321/
      2500000000000000000000000, 
     -42078974363732099297756175672255015212192007688838209/
      2500000000000000000000000, 
     -111294635062387793314209978683415956154933004620939543/
      5000000000000000000000000, 
     -283630691360744907655521784507433230779861048011788763/
      10000000000000000000000000, 
     -87055709134842508472972756221083156453118656473654541/
      2500000000000000000000000, 
     -102974528320957173250985587448957455514184949686447329/
      2500000000000000000000000, 
     -58670915599887748006814521423043622316971824802161679/
      1250000000000000000000000, 
     -8050019132411787228598840603321583708113579647783101/
      156250000000000000000000, 
     -108930857514162975189324819550560611285062078447357679/
      2000000000000000000000000, 
     -554462910767716958376617757613905480989841600590244723/
      10000000000000000000000000, 
     -271717467871925258095214341166619276702927124487612367/
      5000000000000000000000000, 
     -102536928564154519180074308536856558575081316526017421/
      2000000000000000000000000, 
     -232725004594284997956944680115979431668696830942984521/
      5000000000000000000000000, 
     -81306601119010211432774889844541570898481306409792101/
      2000000000000000000000000, 
     -341496352056054790074423068779183130978753751304815597/
      10000000000000000000000000, 
     -2758025168967989526412920916146503523525262211389327/
      100000000000000000000000, 
     -53519629750499815415518749686067203949098045483833689/
      2500000000000000000000000, 
     -31927670500260539270615451572538953892392070539396921/
      2000000000000000000000000, 
     -114314739725020355259521519339679817335877688306830567/
      10000000000000000000000000, 
     -19642817583068426720485271185069327549430490476723167/
      2500000000000000000000000, 
     -5180846107243116757609217991639713987589865427183211/
      1000000000000000000000000, 
     -6550942528590444693680530629854363064809566282507933/
      2000000000000000000000000, 
     -19843787740940159125558314014245312101949457860715941/
      10000000000000000000000000, 
     -2878152084133473530880184673870721278256687704627269/
      2500000000000000000000000, 
     -6391745837224583367787738815814315175790215596566937/
      10000000000000000000000000, 
     -3393405339776394009114127602449988913952964004797459/
      10000000000000000000000000, 
     -860676207589919670289738740377425540389887891298523/
      5000000000000000000000000, 
     -833566048488627184911339738164498196390358349893919/
      10000000000000000000000000, 
     -96243851743217478702809673095328730399475793524203/
      2500000000000000000000000, 
     -169394884868747723054000546052481320448224861314659/
      10000000000000000000000000, 
     -14186813372263660487953908520025428102945709802681/
      2000000000000000000000000, 
     -28233629592115059488252706068916510061275682172973/
      10000000000000000000000000, 
     -5333693549460065656421212534661343576147464054531/
      5000000000000000000000000, 
     -955075188103668891091457941230422674187301799019/
      2500000000000000000000000, 
     -1294773016679138631151726334298752799837134075279/
      10000000000000000000000000, 
     -82911850664354225367947472058170478537253277043/
      2000000000000000000000000, 
     -62576213707560584685764500625845096888753420791/
      5000000000000000000000000, 
     -7109773021029411833546503849032460808774619103/
      2000000000000000000000000, 
     -947802644957605861155987168829039473018168883/
      1000000000000000000000000, 
     -2365751376263786683062882452497055063219912389/
      10000000000000000000000000, 
     -275590216690409561022220029089208861119580613/
      5000000000000000000000000, 
     -119465526264935021539025894816018504394125513/
      10000000000000000000000000, 
     -4799551818307067308619095565908900370953169/2000000000000000000000000, 
     -4448334916298813628731445133360772953520853/10000000000000000000000000, 
     -7571019966766254309821651197099247645351/100000000000000000000000, 
     -58814695232152783910452137333270743240561/5000000000000000000000000, 
     -16569376632707931597295817648198561748221/10000000000000000000000000, 
     -2098799463596454271681362942345410741539/10000000000000000000000000, 
     -118348834081529504484399158720271653429/5000000000000000000000000, 
     -23476196743746308060789428862077172193/10000000000000000000000000, 
     -2015947212562362401881797588298843899/10000000000000000000000000, 
     -1835475409948934556622409007087463/125000000000000000000000, 
     -4410475853002893701737490797405769/5000000000000000000000000, 
     -20979432770977272563909973698563/500000000000000000000000, 
     -14817538929432786795800123918493/10000000000000000000000000, 
     -17267517905765447330406215367/500000000000000000000000, 
     -3984510709091409001662244059/10000000000000000000000000}


==> anc/orbifold-generators/T1 <==
% Generators
3

1.	0.	0.	0.
0.	1.	0.	0.
0.	0.	-1.	0.
0.	0.	0.	-1.

1.	0	0	0
0	-1.	0	0
0	0	-1.	0
0	0	0	1.

1.309016994374947424102293417182819058860154589902881431067724311352630231409451224853603602094695569	-0.3930756888787116430347792929214794647615610289188616188324509850505910238111554568559564445792540678	0.3930756888787116430347792929214794647615610289188616188324509850505910238111554568559564445792540678	-0.6360098247570344821262112308687457458578040209200481243083201912696487877680340059151921074942301293
0.3930756888787116430347792929214794647615610289188616188324509850505910238111554568559564445792540678	0.5	0.5	-0.8090169943749474241022934171828190588601545899028814310677243113526302314094512248536036020946955687
0.3930756888787116430347792929214794647615610289188616188324509850505910238111554568559564445792540678	-0.5	-0.5	-0.8090169943749474241022934171828190588601545899028814310677243113526302314094512248536036020946955687
0.6360098247570344821262112308687457458578040209200481243083201912696487877680340059151921074942301293	-0.8090169943749474241022934171828190588601545899028814310677243113526302314094512248536036020946955687	0.8090169943749474241022934171828190588601545899028814310677243113526302314094512248536036020946955687	-0.3090169943749474241022934171828190588601545899028814310677243113526302314094512248536036020946955687

==> anc/orbifold-generators/T2 <==
% Generators
3

 1.5	1.	0	-0.5
-1.	-1.	0	1.
0	0	-1.	0
0.5	1.	0	0.5

1.0363239479192027019481749495143013813164258946307	-0.090866308069680902692648084585647096929660869090241	0.13476636805821158202727139784249785611920195141879	-0.21805656405856450733347111868559557517574763281117
0.090866308069680902692648084585647096929660869090241	0.77269304645574472215411846766851767754372869527219	0.33712531315836792103751100967016060137047631924204	-0.54548021515819145838441114924861174184220347854586
0.13476636805821158202727139784249785611920195141879	-0.33712531315836792103751100967016060137047631924204	-0.5	-0.80901699437494742410229341718281905886015458990288
0.21805656405856450733347111868559557517574763281117	-0.54548021515819145838441114924861174184220347854586	0.80901699437494742410229341718281905886015458990288	-0.30901699437494742410229341718281905886015458990288

 1.	0	0	0
0	1.	0	0
0	0	-1.	0
0	0	0	-1.
 


==> anc/orbifold-generators/T2-Z2 <==
% Generators
4

 1.5	1.	0	-0.5
-1.	-1.	0	1.
0	0	-1.	0
0.5	1.	0	0.5

1.03632394791920270194817494951430138131642589463068838828281897031319501372596632927103400428113663125557795554693265468394641036135848972986239238225327079293709751765278498107536950342912568985749203	-0.090866308069680902692648084585647096929660869090241303481131676299294022104356119478211997266948671858498860613450988990146133212191598420042747060162615480349496282056481012971812072376917842859552389	0.134766368058211582027271397842497856119201951418792205933402829544261637024120476852380383991911777084741655990054869448568508425837671766631392069240955138382865451534063955246352362719020119196605285	-0.21805656405856450733347111868559557517574763281117099524508232291178305793467856822745799881503397497257567677383463266423867678574168656994788650257850175363609008176574700701899364818296137557659681
0.090866308069680902692648084585647096929660869090241303481131676299294022104356119478211997266948671858498860613450988990146133212191598420042747060162615480349496282056481012971812072376917842859552389	0.77269304645574472215411846766851767754372869527219304278490534103943521768348489558256959781355893748679908849076079119211690656975327873603419764813009238427959702564518481037744965790153427428764191	0.33712531315836792103751100967016060137047631924204461256716074090418429719266537400061160905139189582881769402381928821374740425263704834963259898057120401941691454588195291810323339930581992247426433	-0.54548021515819145838441114924861174184220347854585521791132099422042358673738632831307280163983079688490068363192940660591232007268504094797435176390243071179030223076611139221691275657384929428426857
0.134766368058211582027271397842497856119201951418792205933402829544261637024120476852380383991911777084741655990054869448568508425837671766631392069240955138382865451534063955246352362719020119196605285	-0.33712531315836792103751100967016060137047631924204461256716074090418429719266537400061160905139189582881769402381928821374740425263704834963259898057120401941691454588195291810323339930581992247426433	-0.5	-0.80901699437494742410229341718281905886015458990288143106772431135263023140945122485360360209469556874237704403769344587606331693111176846589659003038336317721669454329796979145281916133065996414513394
0.21805656405856450733347111868559557517574763281117099524508232291178305793467856822745799881503397497257567677383463266423867678574168656994788650257850175363609008176574700701899364818296137557659681	-0.54548021515819145838441114924861174184220347854585521791132099422042358673738632831307280163983079688490068363192940660591232007268504094797435176390243071179030223076611139221691275657384929428426857	0.80901699437494742410229341718281905886015458990288143106772431135263023140945122485360360209469556874237704403769344587606331693111176846589659003038336317721669454329796979145281916133065996414513394	-0.30901699437494742410229341718281905886015458990288143106772431135263023140945122485360360209469556874237704403769344587606331693111176846589659003038336317721669454329796979145281916133065996414513394

 1.	0	0	0
0	1.	0	0
0	0	-1.	0
0	0	0	-1.

1.25851741191943798548564143007636652735412301555894091449060529922487596099967172352108574749655142984746730273611916349439318926796116626540672200447830186977258060447390701559046369373841986077748637706834942376647616453014537767923471878154322585	0.561875521930613201729185016116934335617460532070074354278601234840307161987775623334352681752319826381362823373032147022912340421061747249387664967618673365694857576469921530172055665509699870790440545913431300400281635852552326960891388308461140883	0.5	-0.134766368058211582027271397842497856119201951418792205933402829544261637024120476852380383991911777084741655990054869448568508425837671766631392069240955138382865451534063955246352362719020119196605285241486822965912892825040723757451942164620944089
-0.561875521930613201729185016116934335617460532070074354278601234840307161987775623334352681752319826381362823373032147022912340421061747249387664967618673365694857576469921530172055665509699870790440545913431300400281635852552326960891388308461140883	-0.449500417544490561383348012893547468493968425656059483422880987872245729590220498667482145401855861105090258698425717618329872336849397799510131974094938692555886061175937224137644532407759896632352436730745040320225308682041861568713110646768912706	-1.	-0.33712531315836792103751100967016060137047631924204461256716074090418429719266537400061160905139189582881769402381928821374740425263704834963259898057120401941691454588195291810323339930581992247426432754805878024016898151153139617653483298507668453
-0.5	-1.	0	0.5
0.134766368058211582027271397842497856119201951418792205933402829544261637024120476852380383991911777084741655990054869448568508425837671766631392069240955138382865451534063955246352362719020119196605285241486822965912892825040723757451942164620944089	-0.33712531315836792103751100967016060137047631924204461256716074090418429719266537400061160905139189582881769402381928821374740425263704834963259898057120401941691454588195291810323339930581992247426432754805878024016898151153139617653483298507668453	0.5	-0.809016994374947424102293417182819058860154589902881431067724311352630231409451224853603602094695568742377044037693445876063316931111768465896590030383363177216694543297969791452819161330659964145133940337604383446250855848103516110521608134774313148
 


==> anc/orbifold-generators/T2-Z2-orb <==
% Generators
3

       1.1889269030040475      -0.3099997015434416       0.4765716981825990       0.3005441435482101
       0.3099997015434415      -0.6910927779558214       0.6249272116000921      -0.4774479735176145
      -0.4765716981825978       0.6249272116000821      -0.2230212371905546      -0.8870445825731578
      -0.3005441435482064      -0.4774479735176141      -0.8870445825731501      -0.2748128878576748

       1.0298270963387861      -0.0386027511283036       0.0023480791154829       0.2429982767086396
      -0.1884091871689395      -0.4839294668233491       0.1789754091811294      -0.8770849992208138
       0.0231162929031666       0.1638900378368165       0.9800800134561447       0.1145320292286625
      -0.1565613730979962       0.8604896856050028      -0.0861190083998936      -0.5259776429715954

       1.1182096446067535      -0.4412025867224400      -0.2332250856407731      -0.0365943464055363
      -0.1600360108155106       0.4292532482400411       0.0983552664775266      -0.9119645909733912
       0.1213262478069717      -0.6702272548561654       0.7201661951921444      -0.2165089756969704
      -0.4583243678083235       0.7491306950418634       0.7253142997561469       0.3504049007109439



==> anc/orbifold-generators/T3 <==
% Generators
3

1.	0	0	0.e-209
0	1.	0	0
0	0	-1.	0
0.e-209	0	0	-1.

2.30901699437494742410229341718281905886015458990288143106772431135263023140945122485360360209469556874237704403769344587606331693111176846589659003038336317721669454329796979145281916133065996414513394033760438	1.61803398874989484820458683436563811772030917980576286213544862270526046281890244970720720418939113748475408807538689175212663386222353693179318006076672635443338908659593958290563832266131992829026788067520877	0	-1.30901699437494742410229341718281905886015458990288143106772431135263023140945122485360360209469556874237704403769344587606331693111176846589659003038336317721669454329796979145281916133065996414513394033760438
-1.61803398874989484820458683436563811772030917980576286213544862270526046281890244970720720418939113748475408807538689175212663386222353693179318006076672635443338908659593958290563832266131992829026788067520877	-1.	0	1.61803398874989484820458683436563811772030917980576286213544862270526046281890244970720720418939113748475408807538689175212663386222353693179318006076672635443338908659593958290563832266131992829026788067520877
0	0	-1.	0
1.30901699437494742410229341718281905886015458990288143106772431135263023140945122485360360209469556874237704403769344587606331693111176846589659003038336317721669454329796979145281916133065996414513394033760438	1.61803398874989484820458683436563811772030917980576286213544862270526046281890244970720720418939113748475408807538689175212663386222353693179318006076672635443338908659593958290563832266131992829026788067520877	0	-0.30901699437494742410229341718281905886015458990288143106772431135263023140945122485360360209469556874237704403769344587606331693111176846589659003038336317721669454329796979145281916133065996414513394033760438

7.1369720623395463590280889119702385554512411720347365226554454847443588576479173673541256469248838542659137854626900064659826128011345890189977666006968158693396415385264785664014277413358920159341949499499916	6.3820774145340698822148846938800226456017222714366979249723661572254658603920609663380055414197563492968678435320951986287635597214010128889190064437723845813644931805760102599027571952079186437865416941451755	-2.4772912752317896053572389243607564863334878285597344915384185686505497952711770993957273861618714572722852487960310591891566927779190331355205428309569167713089527464853418337651282439852613510067437660229548	1.7517094596906683313277186887891617753064789206449775682353811203714322677761844719491469812099127092363460074976039377784946152230246837411080742069814442797887741996403170271560458671409970289003965420026197
-6.3820774145340698822148846938800226456017222714366979249723661572254658603920609663380055414197563492968678435320951986287635597214010128889190064437723845813644931805760102599027571952079186437865416941451755	-5.6369720623395463590280889119702385554512411720347365226554454847443588576479173673541256469248838542659137854626900064659826128011345890189977666006968158693396415385264785664014277413358920159341949499499916	2.57623214449698735976587761964575128033469171615764148134855594837695952566892797566908130650238865715979539939217390322162836978244467237475528359119905290761087437514752099418635231717200348471064449395762937	-1.8216712192845813249995299852861734122686605659704292907754209495196401583036306127440359477576567228656568271643358732917157442572761868984695692502913949428561949275733905625433385496549223512143541887771922
-2.4772912752317896053572389243607564863334878285597344915384185686505497952711770993957273861618714572722852487960310591891566927779190331355205428309569167713089527464853418337651282439852613510067437660229548	-2.57623214449698735976587761964575128033469171615764148134855594837695952566892797566908130650238865715979539939217390322162836978244467237475528359119905290761087437514752099418635231717200348471064449395762937	0.e-208	-0.70710678118654752440084436210484903928483593768847403658833986899536623923105351942519376716382078636750692311545614851246241802792536860632206074854996791570661133296375279637789997525057639103028573505477999
-1.7517094596906683313277186887891617753064789206449775682353811203714322677761844719491469812099127092363460074976039377784946152230246837411080742069814442797887741996403170271560458671409970289003965420026197	-1.8216712192845813249995299852861734122686605659704292907754209495196401583036306127440359477576567228656568271643358732917157442572761868984695692502913949428561949275733905625433385496549223512143541887771922	0.70710678118654752440084436210484903928483593768847403658833986899536623923105351942519376716382078636750692311545614851246241802792536860632206074854996791570661133296375279637789997525057639103028573505477999	0.5

==> anc/orbifold-generators/T4 <==
% Generators
3

1.	0	0	0
0	1.	0	0
0	0	-1.	0
0	0	0	-1.

2.309016994374947424102293417182819058860154589902881431067724311352630231409451224853603602094695569	1.618033988749894848204586834365638117720309179805762862135448622705260462818902449707207204189391137	0	-1.309016994374947424102293417182819058860154589902881431067724311352630231409451224853603602094695569
-1.618033988749894848204586834365638117720309179805762862135448622705260462818902449707207204189391137	-1.	0	1.618033988749894848204586834365638117720309179805762862135448622705260462818902449707207204189391137
0	0	-1.	0
1.309016994374947424102293417182819058860154589902881431067724311352630231409451224853603602094695569	1.618033988749894848204586834365638117720309179805762862135448622705260462818902449707207204189391137	0	-0.3090169943749474241022934171828190588601545899028814310677243113526302314094512248536036020946955687

1.019576326541673814634933375601380749687372714277562684146818536555214855082159553718825665290643053	-0.06420263423639717631928749127455164931303545639347772360978295108959973900147481487317615485969437788	0.1600804301920892695478809059546198965213242932301894121543803346580092468942657060278268751315738997	-0.09893514679241602721010553530311492504562980033228712176210985513014893345178106366868091487529301448
0.06420263423639717631928749127455164931303545639347772360978295108959973900147481487317615485969437788	0.7894406678332736094673600415814383091727818756253187469209057747974153763272916711347779368040525156	0.5250007086952210636721534879625421186466002481702024485756170607822360255317022275785479060439143273	-0.3244682820914290772772062556140995811694151483363460094566719883473104922575927594128883634815608345
0.1600804301920892695478809059546198965213242932301894121543803346580092468942657060278268751315738997	-0.5250007086952210636721534879625421186466002481702024485756170607822360255317022275785479060439143273	0.3090169943749474241022934171828190588601545899028814310677243113526302314094512248536036020946955687	-0.8090169943749474241022934171828190588601545899028814310677243113526302314094512248536036020946955687
0.09893514679241602721010553530311492504562980033228712176210985513014893345178106366868091487529301448	-0.3244682820914290772772062556140995811694151483363460094566719883473104922575927594128883634815608345	0.8090169943749474241022934171828190588601545899028814310677243113526302314094512248536036020946955687	0.5

==> anc/orbifold-generators/T4-Z2 <==
% Generators
4

1.	0	0	0
0	1.	0	0
0	0	-1.	0
0	0	0	-1.

2.309016994374947424102293417182819058860154589902881431067724311352630231409451224853603602094695569	1.618033988749894848204586834365638117720309179805762862135448622705260462818902449707207204189391137	0	-1.309016994374947424102293417182819058860154589902881431067724311352630231409451224853603602094695569
-1.618033988749894848204586834365638117720309179805762862135448622705260462818902449707207204189391137	-1.	0	1.618033988749894848204586834365638117720309179805762862135448622705260462818902449707207204189391137
0	0	-1.	0
1.309016994374947424102293417182819058860154589902881431067724311352630231409451224853603602094695569	1.618033988749894848204586834365638117720309179805762862135448622705260462818902449707207204189391137	0	-0.3090169943749474241022934171828190588601545899028814310677243113526302314094512248536036020946955687

1.019576326541673814634933375601380749687372714277562684146818536555214855082159553718825665290643053	-0.06420263423639717631928749127455164931303545639347772360978295108959973900147481487317615485969437788	0.1600804301920892695478809059546198965213242932301894121543803346580092468942657060278268751315738997	-0.09893514679241602721010553530311492504562980033228712176210985513014893345178106366868091487529301448
0.06420263423639717631928749127455164931303545639347772360978295108959973900147481487317615485969437788	0.7894406678332736094673600415814383091727818756253187469209057747974153763272916711347779368040525156	0.5250007086952210636721534879625421186466002481702024485756170607822360255317022275785479060439143273	-0.3244682820914290772772062556140995811694151483363460094566719883473104922575927594128883634815608345
0.1600804301920892695478809059546198965213242932301894121543803346580092468942657060278268751315738997	-0.5250007086952210636721534879625421186466002481702024485756170607822360255317022275785479060439143273	0.3090169943749474241022934171828190588601545899028814310677243113526302314094512248536036020946955687	-0.8090169943749474241022934171828190588601545899028814310677243113526302314094512248536036020946955687
0.09893514679241602721010553530311492504562980033228712176210985513014893345178106366868091487529301448	-0.3244682820914290772772062556140995811694151483363460094566719883473104922575927594128883634815608345	0.8090169943749474241022934171828190588601545899028814310677243113526302314094512248536036020946955687	0.5

2.0195763265416738146349333756013807496873727142775626841468185365552148550821595537188256652906430531026207371699400238670916391226807072466005183175	1.5538313545134976718852993430910864684072737234122851385256656716156607238174276348340310493296967596090855830059046544547214623987752808579620068658	0.8090169943749474241022934171828190588601545899028814310677243113526302314094512248536036020946955687423770440376934458760633169311117684658965900304	-0.0989351467924160272101055353031149250456298003322871217621098551301489334517810636686809148752930144795575321865614017800802255049471056041982261819
-1.5538313545134976718852993430910864684072737234122851385256656716156607238174276348340310493296967596090855830059046544547214623987752808579620068658	-1.5195763265416738146349333756013807496873727142775626841468185365552148550821595537188256652906430531026207371699400238670916391226807072466005183175	-1.	-0.3244682820914290772772062556140995811694151483363460094566719883473104922575927594128883634815608345244030549355667831259962217901928856161369967925
-0.8090169943749474241022934171828190588601545899028814310677243113526302314094512248536036020946955687423770440376934458760633169311117684658965900304	-1.	0	0.8090169943749474241022934171828190588601545899028814310677243113526302314094512248536036020946955687423770440376934458760633169311117684658965900304
0.0989351467924160272101055353031149250456298003322871217621098551301489334517810636686809148752930144795575321865614017800802255049471056041982261819	-0.3244682820914290772772062556140995811694151483363460094566719883473104922575927594128883634815608345244030549355667831259962217901928856161369967925	0.8090169943749474241022934171828190588601545899028814310677243113526302314094512248536036020946955687423770440376934458760633169311117684658965900304	-0.5

==> anc/orbifold-generators/T5 <==
% Generators
3

1.	0	0	0
0	1.	0	0
0	0	-1.	0
0	0	0	-1.

2.	1.224744871391589049098642037352945695982973740328335064216346283625480188728657513269929716552320117	-0.7071067811865475244008443621048490392848359376884740365883398689953662392310535194251937671638207864	-1.
-1.224744871391589049098642037352945695982973740328335064216346283625480188728657513269929716552320117	-0.5	0.8660254037844386467637231707529361834714026269051903140279034897259665084544000185405730933786242878	1.224744871391589049098642037352945695982973740328335064216346283625480188728657513269929716552320117
-0.7071067811865475244008443621048490392848359376884740365883398689953662392310535194251937671638207864	-0.8660254037844386467637231707529361834714026269051903140279034897259665084544000185405730933786242878	-0.5	0.7071067811865475244008443621048490392848359376884740365883398689953662392310535194251937671638207864
1.	1.224744871391589049098642037352945695982973740328335064216346283625480188728657513269929716552320117	-0.7071067811865475244008443621048490392848359376884740365883398689953662392310535194251937671638207864	0

1.000318009285326015657490568658338058345210247699951212254790006777203181360508300494125338370868593	0.01783565012079933184760496900829973138183423207225279213752244527880031394072236313552082512305867695	-0.01260970430513768347124874838334974214458439325023269413175087182214252615909168687429033250185792007	0.01260970430513768347124874838334974214458439325023269413175087182214252615909168687429033250185792007
-0.01783565012079933184760496900829973138183423207225279213752244527880031394072236313552082512305867695	-0.0003180092853260156574905686583380583452102476999512122547900067772031813605083004941253383708685925359	0.7072192055103304445531199352055095906433321333869097995624355622102742498318092875242650730487225531	-0.7072192055103304445531199352055095906433321333869097995624355622102742498318092875242650730487225531
-0.01260970430513768347124874838334974214458439325023269413175087182214252615909168687429033250185792007	-0.7072192055103304445531199352055095906433321333869097995624355622102742498318092875242650730487225531	-0.5	-0.5
-0.01260970430513768347124874838334974214458439325023269413175087182214252615909168687429033250185792007	-0.7072192055103304445531199352055095906433321333869097995624355622102742498318092875242650730487225531	0.5	0.5

==> anc/orbifold-generators/T5-Z2 <==
% Generators
4

1.	0	0	0
0	1.	0	0
0	0	-1.	0
0	0	0	-1.

2.	1.224744871391589049098642037352945695982973740328335064216346283625480188728657513269929716552320117	-0.7071067811865475244008443621048490392848359376884740365883398689953662392310535194251937671638207864	-1.
-1.224744871391589049098642037352945695982973740328335064216346283625480188728657513269929716552320117	-0.5	0.8660254037844386467637231707529361834714026269051903140279034897259665084544000185405730933786242878	1.224744871391589049098642037352945695982973740328335064216346283625480188728657513269929716552320117
-0.7071067811865475244008443621048490392848359376884740365883398689953662392310535194251937671638207864	-0.8660254037844386467637231707529361834714026269051903140279034897259665084544000185405730933786242878	-0.5	0.7071067811865475244008443621048490392848359376884740365883398689953662392310535194251937671638207864
1.	1.224744871391589049098642037352945695982973740328335064216346283625480188728657513269929716552320117	-0.7071067811865475244008443621048490392848359376884740365883398689953662392310535194251937671638207864	0

1.000318009285326015657490568658338058345210247699951212254790006777203181360508300494125338370868593	0.01783565012079933184760496900829973138183423207225279213752244527880031394072236313552082512305867695	-0.01260970430513768347124874838334974214458439325023269413175087182214252615909168687429033250185792007	0.01260970430513768347124874838334974214458439325023269413175087182214252615909168687429033250185792007
-0.01783565012079933184760496900829973138183423207225279213752244527880031394072236313552082512305867695	-0.0003180092853260156574905686583380583452102476999512122547900067772031813605083004941253383708685925359	0.7072192055103304445531199352055095906433321333869097995624355622102742498318092875242650730487225531	-0.7072192055103304445531199352055095906433321333869097995624355622102742498318092875242650730487225531
-0.01260970430513768347124874838334974214458439325023269413175087182214252615909168687429033250185792007	-0.7072192055103304445531199352055095906433321333869097995624355622102742498318092875242650730487225531	-0.5	-0.5
-0.01260970430513768347124874838334974214458439325023269413175087182214252615909168687429033250185792007	-0.7072192055103304445531199352055095906433321333869097995624355622102742498318092875242650730487225531	0.5	0.5

1.32855884850513270856996248881039197191236486163359832596276691250253435903098099472138270687197455314099178021103710375613918827341836772346472650903125603487680618464951249129840464940795467477033868	0.51469370435106465871285027163959837862566589954585373716282627900338331124190596005334123271010209301296965929632123864465331764397760863213360922729123995030700555684279076003934599872876548962621212	-0.0126097043051376834712487483833497421445843932502326941317508718221425261590916868742903325018579200730916013988663554214286069259940239399323323738791994808684997277097377222176862454987226184589775001	-0.70710678118654752440084436210484903928483593768847403658833986899536623923105351942519376716382078636750692311545614851246241802792536860632206074854996791570661133296375279637789997525057639103028574
-0.51469370435106465871285027163959837862566589954585373716282627900338331124190596005334123271010209301296965929632123864465331764397760863213360922729123995030700555684279076003934599872876548962621212	-0.121452067318585184169118126705542932627528923945124289374427043507168119799927475296188939708153766773484857095580955243676770245492999117142665760481288119170194851685759694920504674157378283740052945	0.7072192055103304445531199352055095906433321333869097995624355622102742498318092875242650730487225531474364616557896620098495335372872944499986173622217003606343362744328706437886558775113288073770504	0.86602540378443864676372317075293618347140262690519031402790348972596650845440001854057309337862428783781307070770335151498497254749947623940582775604718682426404661595115279103398741005054233746163251
0.0126097043051376834712487483833497421445843932502326941317508718221425261590916868742903325018579200730916013988663554214286069259940239399323323738791994808684997277097377222176862454987226184589775001	0.7072192055103304445531199352055095906433321333869097995624355622102742498318092875242650730487225531474364616557896620098495335372872944499986173622217003606343362744328706437886558775113288073770504	-0.5	0.5
0.70710678118654752440084436210484903928483593768847403658833986899536623923105351942519376716382078636750692311545614851246241802792536860632206074854996791570661133296375279637789997525057639103028574	0.86602540378443864676372317075293618347140262690519031402790348972596650845440001854057309337862428783781307070770335151498497254749947623940582775604718682426404661595115279103398741005054233746163251	0.5	-0.70710678118654752440084436210484903928483593768847403658833986899536623923105351942519376716382078636750692311545614851246241802792536860632206074854996791570661133296375279637789997525057639103028574

==> anc/orbifold-generators/T6 <==
% Generators
3

1.	0	0	0
0	1.	0	0
0	0	-1.	0
0	0	0	-1.

2.	1.224744871391589049098642037352945695982973740328335064216346283625480188728657513269929716552320117	-0.7071067811865475244008443621048490392848359376884740365883398689953662392310535194251937671638207864	-1.
-1.224744871391589049098642037352945695982973740328335064216346283625480188728657513269929716552320117	-0.5	0.8660254037844386467637231707529361834714026269051903140279034897259665084544000185405730933786242878	1.224744871391589049098642037352945695982973740328335064216346283625480188728657513269929716552320117
-0.7071067811865475244008443621048490392848359376884740365883398689953662392310535194251937671638207864	-0.8660254037844386467637231707529361834714026269051903140279034897259665084544000185405730933786242878	-0.5	0.7071067811865475244008443621048490392848359376884740365883398689953662392310535194251937671638207864
1.	1.224744871391589049098642037352945695982973740328335064216346283625480188728657513269929716552320117	-0.7071067811865475244008443621048490392848359376884740365883398689953662392310535194251937671638207864	0

1.169697220176639973647811225087966044062173692928112389571031504372526297808916453582553762026219869	-0.3371138629958711914391131012885610690354929339686087682735330822179729506048324408351037276870960964	0.4119432244577400178796062696246021717132584027752771285023177229233437319978081079994053846475219724	-0.2912878474779200032940235968640042444922282883839859513036210619534342127738854433021807797467225163
0.3371138629958711914391131012885610690354929339686087682735330822179729506048324408351037276870960964	0.3303027798233600263521887749120339559378263070718876104289684956274737021910835464174462379737801307	0.8183503040731639965532769293724843081753513245383110757432794997027972105873164464018994870399535407	-0.5786610493962074054054097085476167410879375767673066552808198335909427993038455125514544855074504491
0.4119432244577400178796062696246021717132584027752771285023177229233437319978081079994053846475219724	-0.8183503040731639965532769293724843081753513245383110757432794997027972105873164464018994870399535407	0	-0.7071067811865475244008443621048490392848359376884740365883398689953662392310535194251937671638207864
0.2912878474779200032940235968640042444922282883839859513036210619534342127738854433021807797467225163	-0.5786610493962074054054097085476167410879375767673066552808198335909427993038455125514544855074504491	0.7071067811865475244008443621048490392848359376884740365883398689953662392310535194251937671638207864	0.5

==> anc/orbifold-generators/T6-Z2-a <==
% Generators
4

1.	0	0	0
0	1.	0	0
0	0	-1.	0
0	0	0	-1.

2.	1.224744871391589049098642037352945695982973740328335064216346283625480188728657513269929716552320117	-0.7071067811865475244008443621048490392848359376884740365883398689953662392310535194251937671638207864	-1.
-1.224744871391589049098642037352945695982973740328335064216346283625480188728657513269929716552320117	-0.5	0.8660254037844386467637231707529361834714026269051903140279034897259665084544000185405730933786242878	1.224744871391589049098642037352945695982973740328335064216346283625480188728657513269929716552320117
-0.7071067811865475244008443621048490392848359376884740365883398689953662392310535194251937671638207864	-0.8660254037844386467637231707529361834714026269051903140279034897259665084544000185405730933786242878	-0.5	0.7071067811865475244008443621048490392848359376884740365883398689953662392310535194251937671638207864
1.	1.224744871391589049098642037352945695982973740328335064216346283625480188728657513269929716552320117	-0.7071067811865475244008443621048490392848359376884740365883398689953662392310535194251937671638207864	0

1.169697220176639973647811225087966044062173692928112389571031504372526297808916453582553762026219869	-0.3371138629958711914391131012885610690354929339686087682735330822179729506048324408351037276870960964	0.4119432244577400178796062696246021717132584027752771285023177229233437319978081079994053846475219724	-0.2912878474779200032940235968640042444922282883839859513036210619534342127738854433021807797467225163
0.3371138629958711914391131012885610690354929339686087682735330822179729506048324408351037276870960964	0.3303027798233600263521887749120339559378263070718876104289684956274737021910835464174462379737801307	0.8183503040731639965532769293724843081753513245383110757432794997027972105873164464018994870399535407	-0.5786610493962074054054097085476167410879375767673066552808198335909427993038455125514544855074504491
0.4119432244577400178796062696246021717132584027752771285023177229233437319978081079994053846475219724	-0.8183503040731639965532769293724843081753513245383110757432794997027972105873164464018994870399535407	0	-0.7071067811865475244008443621048490392848359376884740365883398689953662392310535194251937671638207864
0.2912878474779200032940235968640042444922282883839859513036210619534342127738854433021807797467225163	-0.5786610493962074054054097085476167410879375767673066552808198335909427993038455125514544855074504491	0.7071067811865475244008443621048490392848359376884740365883398689953662392310535194251937671638207864	0.5

1.18065422691523002608495236992098747028631013965278763234408858428809002893298164570315353006519525599923737811429958157826453374869415474854957704767001041152105620362978373622035414367	0.62764990522806539571149196385067680699114611507079412260478353961012001911898215784720506168527055232968623963076630876104191131685554590835629131735445057463899220657682519504535058648	0	0
-0.62764990522806539571149196385067680699114611507079412260478353961012001911898215784720506168527055232968623963076630876104191131685554590835629131735445057463899220657682519504535058648	-1.18065422691523002608495236992098747028631013965278763234408858428809002893298164570315353006519525599923737811429958157826453374869415474854957704767001041152105620362978373622035414367	0	0
0	0	0	1.
0	0	1.	0 

==> anc/orbifold-generators/T6-Z2-b <==
% Generators
4

1.	0	0	0
0	1.	0	0
0	0	-1.	0
0	0	0	-1.

2.	1.224744871391589049098642037352945695982973740328335064216346283625480188728657513269929716552320117	-0.7071067811865475244008443621048490392848359376884740365883398689953662392310535194251937671638207864	-1.
-1.224744871391589049098642037352945695982973740328335064216346283625480188728657513269929716552320117	-0.5	0.8660254037844386467637231707529361834714026269051903140279034897259665084544000185405730933786242878	1.224744871391589049098642037352945695982973740328335064216346283625480188728657513269929716552320117
-0.7071067811865475244008443621048490392848359376884740365883398689953662392310535194251937671638207864	-0.8660254037844386467637231707529361834714026269051903140279034897259665084544000185405730933786242878	-0.5	0.7071067811865475244008443621048490392848359376884740365883398689953662392310535194251937671638207864
1.	1.224744871391589049098642037352945695982973740328335064216346283625480188728657513269929716552320117	-0.7071067811865475244008443621048490392848359376884740365883398689953662392310535194251937671638207864	0

1.169697220176639973647811225087966044062173692928112389571031504372526297808916453582553762026219869	-0.3371138629958711914391131012885610690354929339686087682735330822179729506048324408351037276870960964	0.4119432244577400178796062696246021717132584027752771285023177229233437319978081079994053846475219724	-0.2912878474779200032940235968640042444922282883839859513036210619534342127738854433021807797467225163
0.3371138629958711914391131012885610690354929339686087682735330822179729506048324408351037276870960964	0.3303027798233600263521887749120339559378263070718876104289684956274737021910835464174462379737801307	0.8183503040731639965532769293724843081753513245383110757432794997027972105873164464018994870399535407	-0.5786610493962074054054097085476167410879375767673066552808198335909427993038455125514544855074504491
0.4119432244577400178796062696246021717132584027752771285023177229233437319978081079994053846475219724	-0.8183503040731639965532769293724843081753513245383110757432794997027972105873164464018994870399535407	0	-0.7071067811865475244008443621048490392848359376884740365883398689953662392310535194251937671638207864
0.2912878474779200032940235968640042444922282883839859513036210619534342127738854433021807797467225163	-0.5786610493962074054054097085476167410879375767673066552808198335909427993038455125514544855074504491	0.7071067811865475244008443621048490392848359376884740365883398689953662392310535194251937671638207864	0.5

 1.33484861008831998682390561254398302203108684646405619478551575218626314890445822679127688101310993464479818920482851825337620165848879607285227327531048925943655435114440361611880619017	0.44381550419785892882976446803219231347374040317986314797140660070375361906191253621741299443261201052190068308707681263566904841894042288485303067356952641779714817892355970521277038301	0.70710678118654752440084436210484903928483593768847403658833986899536623923105351942519376716382078636750692311545614851246241802792536860632206074854996791570661133296375279637789997525	-0.29128784747792000329402359686400424449222828838398595130362106195343421277388544330218077974672251633880045269879287043665594958537780098178693168117237768514086141221389909597029845246
-0.44381550419785892882976446803219231347374040317986314797140660070375361906191253621741299443261201052190068308707681263566904841894042288485303067356952641779714817892355970521277038301	-0.33484861008831998682390561254398302203108684646405619478551575218626314890445822679127688101310993464479818920482851825337620165848879607285227327531048925943655435114440361611880619017	-0.86602540378443864676372317075293618347140262690519031402790348972596650845440001854057309337862428783781307070770335151498497254749947623940582775604718682426404661595115279103398741005	-0.57866104939620740540540970854761674108793757676730665528081983359094279930384551255145448550745044906809905686273820035210558277575563604529576292496136099412521218529024725529208009766
-0.70710678118654752440084436210484903928483593768847403658833986899536623923105351942519376716382078636750692311545614851246241802792536860632206074854996791570661133296375279637789997525	-0.86602540378443864676372317075293618347140262690519031402790348972596650845440001854057309337862428783781307070770335151498497254749947623940582775604718682426404661595115279103398741005	-0.5	0.70710678118654752440084436210484903928483593768847403658833986899536623923105351942519376716382078636750692311545614851246241802792536860632206074854996791570661133296375279637789997525
0.29128784747792000329402359686400424449222828838398595130362106195343421277388544330218077974672251633880045269879287043665594958537780098178693168117237768514086141221389909597029845246	-0.57866104939620740540540970854761674108793757676730665528081983359094279930384551255145448550745044906809905686273820035210558277575563604529576292496136099412521218529024725529208009766	0.70710678118654752440084436210484903928483593768847403658833986899536623923105351942519376716382078636750692311545614851246241802792536860632206074854996791570661133296375279637789997525	-0.5

==> anc/orbifold-generators/T6-Z2-c <==
% Generators
4

1.	0	0	0
0	1.	0	0
0	0	-1.	0
0	0	0	-1.

2.	1.224744871391589049098642037352945695982973740328335064216346283625480188728657513269929716552320117	-0.7071067811865475244008443621048490392848359376884740365883398689953662392310535194251937671638207864	-1.
-1.224744871391589049098642037352945695982973740328335064216346283625480188728657513269929716552320117	-0.5	0.8660254037844386467637231707529361834714026269051903140279034897259665084544000185405730933786242878	1.224744871391589049098642037352945695982973740328335064216346283625480188728657513269929716552320117
-0.7071067811865475244008443621048490392848359376884740365883398689953662392310535194251937671638207864	-0.8660254037844386467637231707529361834714026269051903140279034897259665084544000185405730933786242878	-0.5	0.7071067811865475244008443621048490392848359376884740365883398689953662392310535194251937671638207864
1.	1.224744871391589049098642037352945695982973740328335064216346283625480188728657513269929716552320117	-0.7071067811865475244008443621048490392848359376884740365883398689953662392310535194251937671638207864	0

1.169697220176639973647811225087966044062173692928112389571031504372526297808916453582553762026219869	-0.3371138629958711914391131012885610690354929339686087682735330822179729506048324408351037276870960964	0.4119432244577400178796062696246021717132584027752771285023177229233437319978081079994053846475219724	-0.2912878474779200032940235968640042444922282883839859513036210619534342127738854433021807797467225163
0.3371138629958711914391131012885610690354929339686087682735330822179729506048324408351037276870960964	0.3303027798233600263521887749120339559378263070718876104289684956274737021910835464174462379737801307	0.8183503040731639965532769293724843081753513245383110757432794997027972105873164464018994870399535407	-0.5786610493962074054054097085476167410879375767673066552808198335909427993038455125514544855074504491
0.4119432244577400178796062696246021717132584027752771285023177229233437319978081079994053846475219724	-0.8183503040731639965532769293724843081753513245383110757432794997027972105873164464018994870399535407	0	-0.7071067811865475244008443621048490392848359376884740365883398689953662392310535194251937671638207864
0.2912878474779200032940235968640042444922282883839859513036210619534342127738854433021807797467225163	-0.5786610493962074054054097085476167410879375767673066552808198335909427993038455125514544855074504491	0.7071067811865475244008443621048490392848359376884740365883398689953662392310535194251937671638207864	0.5

1.29743389464416253744332054706534277442799100751486785276038416113941125369754434227677053219641841436712561217260593930159468490227244598059684927238497312146713943477864466448807704709	0.31382495261403269785574598192533840349557305753539706130239176980506000955949107892360253084263527616484311981538315438052095565842777295417814565867722528731949610328841259752267529324	0.29128784747792000329402359686400424449222828838398595130362106195343421277388544330218077974672251633880045269879287043665594958537780098178693168117237768514086141221389909597029845246	-0.70710678118654752440084436210484903928483593768847403658833986899536623923105351942519376716382078636750692311545614851246241802792536860632206074854996791570661133296375279637789997525
-0.31382495261403269785574598192533840349557305753539706130239176980506000955949107892360253084263527616484311981538315438052095565842777295417814565867722528731949610328841259752267529324	0.11677966772893251135836817714435530414168086786208022041629557685132122476456269657361700213122315836788823405830635772333015115357829123204727222471496270994608323114886092826772290341	0.57866104939620740540540970854761674108793757676730665528081983359094279930384551255145448550745044906809905686273820035210558277575563604529576292496136099412521218529024725529208009766	0.86602540378443864676372317075293618347140262690519031402790348972596650845440001854057309337862428783781307070770335151498497254749947623940582775604718682426404661595115279103398741005
-0.29128784747792000329402359686400424449222828838398595130362106195343421277388544330218077974672251633880045269879287043665594958537780098178693168117237768514086141221389909597029845246	0.57866104939620740540540970854761674108793757676730665528081983359094279930384551255145448550745044906809905686273820035210558277575563604529576292496136099412521218529024725529208009766	-0.70710678118654752440084436210484903928483593768847403658833986899536623923105351942519376716382078636750692311545614851246241802792536860632206074854996791570661133296375279637789997525	0.5
0.70710678118654752440084436210484903928483593768847403658833986899536623923105351942519376716382078636750692311545614851246241802792536860632206074854996791570661133296375279637789997525	0.86602540378443864676372317075293618347140262690519031402790348972596650845440001854057309337862428783781307070770335151498497254749947623940582775604718682426404661595115279103398741005	0.5	-0.70710678118654752440084436210484903928483593768847403658833986899536623923105351942519376716382078636750692311545614851246241802792536860632206074854996791570661133296375279637789997525

==> anc/orbifold-generators/T6-Z4 <==
% Generators
5

1.	0	0	0.e-209
0	1.	0	0
0	0	-1.	0
0.e-209	0	0	-1.

2.	1.22474487139158904909864203735294569598297374032833506421634628362548018872865751326992971655232011740929730061330709456242943272991887867081289197561863927641445637376383828562381505263545588511174065533949335	-0.70710678118654752440084436210484903928483593768847403658833986899536623923105351942519376716382078636750692311545614851246241802792536860632206074854996791570661133296375279637789997525057639103028573505477999	-1.
-1.22474487139158904909864203735294569598297374032833506421634628362548018872865751326992971655232011740929730061330709456242943272991887867081289197561863927641445637376383828562381505263545588511174065533949335	-0.5	0.86602540378443864676372317075293618347140262690519031402790348972596650845440001854057309337862428783781307070770335151498497254749947623940582775604718682426404661595115279103398741005054233746163250765617163	1.22474487139158904909864203735294569598297374032833506421634628362548018872865751326992971655232011740929730061330709456242943272991887867081289197561863927641445637376383828562381505263545588511174065533949335
-0.70710678118654752440084436210484903928483593768847403658833986899536623923105351942519376716382078636750692311545614851246241802792536860632206074854996791570661133296375279637789997525057639103028573505477999	-0.86602540378443864676372317075293618347140262690519031402790348972596650845440001854057309337862428783781307070770335151498497254749947623940582775604718682426404661595115279103398741005054233746163250765617163	-0.5	0.70710678118654752440084436210484903928483593768847403658833986899536623923105351942519376716382078636750692311545614851246241802792536860632206074854996791570661133296375279637789997525057639103028573505477999
1.	1.22474487139158904909864203735294569598297374032833506421634628362548018872865751326992971655232011740929730061330709456242943272991887867081289197561863927641445637376383828562381505263545588511174065533949335	-0.70710678118654752440084436210484903928483593768847403658833986899536623923105351942519376716382078636750692311545614851246241802792536860632206074854996791570661133296375279637789997525057639103028573505477999	0.e-209

1.16969722017663997364781122508796604406217369292811238957103150437252629780891645358255376202621986928959637840965703650675240331697759214570454655062097851887310870228880723223761238034262031963696423717444329	-0.33711386299587119143911310128856106903549293396860876827353308221797295060483244083510372768709609636549593443915346929109133589203803290110683062847958644082016001591671887519827428662017486331920944501429497	0.41194322445774001787960626962460217171325840277527712850231772292334373199780810799940538464752197236769757858688125311789628459075182991918466648663246531282634728205630686232281143933207519676717389608045146	-0.29128784747792000329402359686400424449222828838398595130362106195343421277388544330218077974672251633880045269879287043665594958537780098178693168117237768514086141221389909597029845245717246004537947035319459
0.33711386299587119143911310128856106903549293396860876827353308221797295060483244083510372768709609636549593443915346929109133589203803290110683062847958644082016001591671887519827428662017486331920944501429497	0.33030277982336002635218877491203395593782630707188761042896849562747370219108354641744623797378013071040362159034296349324759668302240785429545344937902148112689129771119276776238761965737968036303576282555671	0.81835030407316399655327692937248430817535132453831107574327949970279721058731644640189948703995354073618770449231594296419636030137069017319592046830863957433903573407628727183626004533708208914555197642096271	-0.57866104939620740540540970854761674108793757676730665528081983359094279930384551255145448550745044906809905686273820035210558277575563604529576292496136099412521218529024725529208009765571045622394938316831718
0.41194322445774001787960626962460217171325840277527712850231772292334373199780810799940538464752197236769757858688125311789628459075182991918466648663246531282634728205630686232281143933207519676717389608045146	-0.81835030407316399655327692937248430817535132453831107574327949970279721058731644640189948703995354073618770449231594296419636030137069017319592046830863957433903573407628727183626004533708208914555197642096271	0.e-209	-0.70710678118654752440084436210484903928483593768847403658833986899536623923105351942519376716382078636750692311545614851246241802792536860632206074854996791570661133296375279637789997525057639103028573505477999
0.29128784747792000329402359686400424449222828838398595130362106195343421277388544330218077974672251633880045269879287043665594958537780098178693168117237768514086141221389909597029845245717246004537947035319459	-0.57866104939620740540540970854761674108793757676730665528081983359094279930384551255145448550745044906809905686273820035210558277575563604529576292496136099412521218529024725529208009765571045622394938316831718	0.70710678118654752440084436210484903928483593768847403658833986899536623923105351942519376716382078636750692311545614851246241802792536860632206074854996791570661133296375279637789997525057639103028573505477999	0.5

1.18065422691523002608495236992098747028631013965278763234408858428809002893298164570315353006519525599923737811429958157826453374869415474854957704767001041152105620362978373622035414367	0.62764990522806539571149196385067680699114611507079412260478353961012001911898215784720506168527055232968623963076630876104191131685554590835629131735445057463899220657682519504535058648	0.e-185	0.e-185
-0.62764990522806539571149196385067680699114611507079412260478353961012001911898215784720506168527055232968623963076630876104191131685554590835629131735445057463899220657682519504535058648	-1.18065422691523002608495236992098747028631013965278763234408858428809002893298164570315353006519525599923737811429958157826453374869415474854957704767001041152105620362978373622035414367	0.e-185	0.e-185
0.e-185	0.e-185	0.e-185	1.
0.e-185	0.e-185	1.	0.e-185

1.33484861008831998682390561254398302203108684646405619478551575218626314890445822679127688101310993464479818920482851825337620165848879607285227327531048925943655435114440361611880619017	0.44381550419785892882976446803219231347374040317986314797140660070375361906191253621741299443261201052190068308707681263566904841894042288485303067356952641779714817892355970521277038301	0.70710678118654752440084436210484903928483593768847403658833986899536623923105351942519376716382078636750692311545614851246241802792536860632206074854996791570661133296375279637789997525	-0.29128784747792000329402359686400424449222828838398595130362106195343421277388544330218077974672251633880045269879287043665594958537780098178693168117237768514086141221389909597029845246
-0.44381550419785892882976446803219231347374040317986314797140660070375361906191253621741299443261201052190068308707681263566904841894042288485303067356952641779714817892355970521277038301	-0.33484861008831998682390561254398302203108684646405619478551575218626314890445822679127688101310993464479818920482851825337620165848879607285227327531048925943655435114440361611880619017	-0.86602540378443864676372317075293618347140262690519031402790348972596650845440001854057309337862428783781307070770335151498497254749947623940582775604718682426404661595115279103398741005	-0.57866104939620740540540970854761674108793757676730665528081983359094279930384551255145448550745044906809905686273820035210558277575563604529576292496136099412521218529024725529208009766
-0.70710678118654752440084436210484903928483593768847403658833986899536623923105351942519376716382078636750692311545614851246241802792536860632206074854996791570661133296375279637789997525	-0.86602540378443864676372317075293618347140262690519031402790348972596650845440001854057309337862428783781307070770335151498497254749947623940582775604718682426404661595115279103398741005	-0.5	0.70710678118654752440084436210484903928483593768847403658833986899536623923105351942519376716382078636750692311545614851246241802792536860632206074854996791570661133296375279637789997525
0.29128784747792000329402359686400424449222828838398595130362106195343421277388544330218077974672251633880045269879287043665594958537780098178693168117237768514086141221389909597029845246	-0.57866104939620740540540970854761674108793757676730665528081983359094279930384551255145448550745044906809905686273820035210558277575563604529576292496136099412521218529024725529208009766	0.70710678118654752440084436210484903928483593768847403658833986899536623923105351942519376716382078636750692311545614851246241802792536860632206074854996791570661133296375279637789997525	-0.5

==> anc/orbifold-generators/T7 <==
% Generators
3

1.	0	0	0
0	1.	0	0
0	0	-1.	0
0	0	0	-1.

2.309016994374947424102293417182819058860154589902881431067724311352630231409451224853603602094695569	1.401258538444073544676677935322067994443931739775492863660845186391354027211444767650108390903980523	-0.8090169943749474241022934171828190588601545899028814310677243113526302314094512248536036020946955687	-1.309016994374947424102293417182819058860154589902881431067724311352630231409451224853603602094695569
-1.401258538444073544676677935322067994443931739775492863660845186391354027211444767650108390903980523	-0.5	0.8660254037844386467637231707529361834714026269051903140279034897259665084544000185405730933786242878	1.401258538444073544676677935322067994443931739775492863660845186391354027211444767650108390903980523
-0.8090169943749474241022934171828190588601545899028814310677243113526302314094512248536036020946955687	-0.8660254037844386467637231707529361834714026269051903140279034897259665084544000185405730933786242878	-0.5	0.8090169943749474241022934171828190588601545899028814310677243113526302314094512248536036020946955687
1.309016994374947424102293417182819058860154589902881431067724311352630231409451224853603602094695569	1.401258538444073544676677935322067994443931739775492863660845186391354027211444767650108390903980523	-0.8090169943749474241022934171828190588601545899028814310677243113526302314094512248536036020946955687	-0.3090169943749474241022934171828190588601545899028814310677243113526302314094512248536036020946955687

1.005035961381665432095688911854947704472106124871325838548417832410243320317351719822159352459543838	-0.07114297076101796933957873497879366930159312230383125746572816115003960813391977497894829782413596328	0.05017948476053451914164463231089848003406922869204279460081088875010770155826958296231417888620446091	-0.05017948476053451914164463231089848003406922869204279460081088875010770155826958296231417888620446091
0.07114297076101796933957873497879366930159312230383125746572816115003960813391977497894829782413596328	-0.00503596138166543209568891185494770447210612487132583854841783241024332031735171982215935245954383821	0.7088850264258885557743911168380901863811908644567604113884018355964593040669056919755006179422064664	-0.7088850264258885557743911168380901863811908644567604113884018355964593040669056919755006179422064664
0.05017948476053451914164463231089848003406922869204279460081088875010770155826958296231417888620446091	-0.7088850264258885557743911168380901863811908644567604113884018355964593040669056919755006179422064664	-0.5	-0.5
0.05017948476053451914164463231089848003406922869204279460081088875010770155826958296231417888620446091	-0.7088850264258885557743911168380901863811908644567604113884018355964593040669056919755006179422064664	0.5	0.5

==> anc/orbifold-generators/T7-Z2 <==
% Generators
4

1.	0	0	0
0	1.	0	0
0	0	-1.	0
0	0	0	-1.

2.309016994374947424102293417182819058860154589902881431067724311352630231409451224853603602094695569	1.401258538444073544676677935322067994443931739775492863660845186391354027211444767650108390903980523	-0.8090169943749474241022934171828190588601545899028814310677243113526302314094512248536036020946955687	-1.309016994374947424102293417182819058860154589902881431067724311352630231409451224853603602094695569
-1.401258538444073544676677935322067994443931739775492863660845186391354027211444767650108390903980523	-0.5	0.8660254037844386467637231707529361834714026269051903140279034897259665084544000185405730933786242878	1.401258538444073544676677935322067994443931739775492863660845186391354027211444767650108390903980523
-0.8090169943749474241022934171828190588601545899028814310677243113526302314094512248536036020946955687	-0.8660254037844386467637231707529361834714026269051903140279034897259665084544000185405730933786242878	-0.5	0.8090169943749474241022934171828190588601545899028814310677243113526302314094512248536036020946955687
1.309016994374947424102293417182819058860154589902881431067724311352630231409451224853603602094695569	1.401258538444073544676677935322067994443931739775492863660845186391354027211444767650108390903980523	-0.8090169943749474241022934171828190588601545899028814310677243113526302314094512248536036020946955687	-0.3090169943749474241022934171828190588601545899028814310677243113526302314094512248536036020946955687

1.005035961381665432095688911854947704472106124871325838548417832410243320317351719822159352459543838	-0.07114297076101796933957873497879366930159312230383125746572816115003960813391977497894829782413596328	0.05017948476053451914164463231089848003406922869204279460081088875010770155826958296231417888620446091	-0.05017948476053451914164463231089848003406922869204279460081088875010770155826958296231417888620446091
0.07114297076101796933957873497879366930159312230383125746572816115003960813391977497894829782413596328	-0.00503596138166543209568891185494770447210612487132583854841783241024332031735171982215935245954383821	0.7088850264258885557743911168380901863811908644567604113884018355964593040669056919755006179422064664	-0.7088850264258885557743911168380901863811908644567604113884018355964593040669056919755006179422064664
0.05017948476053451914164463231089848003406922869204279460081088875010770155826958296231417888620446091	-0.7088850264258885557743911168380901863811908644567604113884018355964593040669056919755006179422064664	-0.5	-0.5
0.05017948476053451914164463231089848003406922869204279460081088875010770155826958296231417888620446091	-0.7088850264258885557743911168380901863811908644567604113884018355964593040669056919755006179422064664	0.5	0.5

1.38388957733186946531539210110290228557450105940592373947323635073466645503213876608451013295723843339586442361552380241941650370866720587083105994426689838799571233119669981969844487474	0.50805893788956600636363453102781296327189061107489829111868882034465663945088456772670606736009422424461629616689145937211002932869388332804222032276976723434568496092435671794712464276	0.05017948476053451914164463231089848003406922869204279460081088875010770155826958296231417888620446090882228222642309876399381908017102033473003630742206706991361451219619933974718561838	-0.80901699437494742410229341718281905886015458990288143106772431135263023140945122485360360209469556874237704403769344587606331693111176846589659003038336317721669454329796979145281916133
-0.50805893788956600636363453102781296327189061107489829111868882034465663945088456772670606736009422424461629616689145937211002932869388332804222032276976723434568496092435671794712464276	-0.07487258295692204121309868392008322671434646950304230840551203938203622362268754123090653086254286465348737957783035654335318677755543740493446991388353521077901778789873002824562571341	0.70888502642588855577439111683809018638119086445676041138840183559645930406690569197550061794220646637953407991363678703831269164222843025240157136167277235397526615610746553788550063018	0.86602540378443864676372317075293618347140262690519031402790348972596650845440001854057309337862428783781307070770335151498497254749947623940582775604718682426404661595115279103398741005
-0.05017948476053451914164463231089848003406922869204279460081088875010770155826958296231417888620446090882228222642309876399381908017102033473003630742206706991361451219619933974718561838	0.70888502642588855577439111683809018638119086445676041138840183559645930406690569197550061794220646637953407991363678703831269164222843025240157136167277235397526615610746553788550063018	-0.5	0.5
0.80901699437494742410229341718281905886015458990288143106772431135263023140945122485360360209469556874237704403769344587606331693111176846589659003038336317721669454329796979145281916133	0.86602540378443864676372317075293618347140262690519031402790348972596650845440001854057309337862428783781307070770335151498497254749947623940582775604718682426404661595115279103398741005	0.5	-0.80901699437494742410229341718281905886015458990288143106772431135263023140945122485360360209469556874237704403769344587606331693111176846589659003038336317721669454329796979145281916133

==> anc/orbifold-generators/T8 <==
% Generators
3

1.	0	0	0
0	1.	0	0
0	0	-1.	0
0	0	0	-1.

2.309016994374947424102293417182819058860154589902881431067724311352630231409451224853603602094695569	1.401258538444073544676677935322067994443931739775492863660845186391354027211444767650108390903980523	-0.8090169943749474241022934171828190588601545899028814310677243113526302314094512248536036020946955687	-1.309016994374947424102293417182819058860154589902881431067724311352630231409451224853603602094695569
-1.401258538444073544676677935322067994443931739775492863660845186391354027211444767650108390903980523	-0.5	0.8660254037844386467637231707529361834714026269051903140279034897259665084544000185405730933786242878	1.401258538444073544676677935322067994443931739775492863660845186391354027211444767650108390903980523
-0.8090169943749474241022934171828190588601545899028814310677243113526302314094512248536036020946955687	-0.8660254037844386467637231707529361834714026269051903140279034897259665084544000185405730933786242878	-0.5	0.8090169943749474241022934171828190588601545899028814310677243113526302314094512248536036020946955687
1.309016994374947424102293417182819058860154589902881431067724311352630231409451224853603602094695569	1.401258538444073544676677935322067994443931739775492863660845186391354027211444767650108390903980523	-0.8090169943749474241022934171828190588601545899028814310677243113526302314094512248536036020946955687	-0.3090169943749474241022934171828190588601545899028814310677243113526302314094512248536036020946955687

1.190030596613086006207238746230188034859563383788977193833613610688045574801531789170868328532505001	-0.3621145204982374326620427175046772820502414624552145314177346244943179385732727931375049382054156183	0.4359249896634580482458441542198480911784817189790669927179035214470965511986689991310581886139583988	-0.3082455162797068214698433231034108727511337499578131106336186768256346924842984232396874469902265888
0.3621145204982374326620427175046772820502414624552145314177346244943179385732727931375049382054156183	0.3099694033869139937927612537698119651404366162110228061663863893119544251984682108291316714674949989	0.8306808030844856391848632398224045247000710938421600699560619310856887648556897824273955199807484133	-0.5873800288625269587474521848646894531009730314151563462009954044274771110722139357606670651124821427
0.4359249896634580482458441542198480911784817189790669927179035214470965511986689991310581886139583988	-0.8306808030844856391848632398224045247000710938421600699560619310856887648556897824273955199807484133	0	-0.7071067811865475244008443621048490392848359376884740365883398689953662392310535194251937671638207864
0.3082455162797068214698433231034108727511337499578131106336186768256346924842984232396874469902265888	-0.5873800288625269587474521848646894531009730314151563462009954044274771110722139357606670651124821427	0.7071067811865475244008443621048490392848359376884740365883398689953662392310535194251937671638207864	0.5

==> anc/orbifold-generators/T8-Z2 <==
% Generators
4

1.	0	0	0
0	1.	0	0
0	0	-1.	0
0	0	0	-1.

2.309016994374947424102293417182819058860154589902881431067724311352630231409451224853603602094695569	1.401258538444073544676677935322067994443931739775492863660845186391354027211444767650108390903980523	-0.8090169943749474241022934171828190588601545899028814310677243113526302314094512248536036020946955687	-1.309016994374947424102293417182819058860154589902881431067724311352630231409451224853603602094695569
-1.401258538444073544676677935322067994443931739775492863660845186391354027211444767650108390903980523	-0.5	0.8660254037844386467637231707529361834714026269051903140279034897259665084544000185405730933786242878	1.401258538444073544676677935322067994443931739775492863660845186391354027211444767650108390903980523
-0.8090169943749474241022934171828190588601545899028814310677243113526302314094512248536036020946955687	-0.8660254037844386467637231707529361834714026269051903140279034897259665084544000185405730933786242878	-0.5	0.8090169943749474241022934171828190588601545899028814310677243113526302314094512248536036020946955687
1.309016994374947424102293417182819058860154589902881431067724311352630231409451224853603602094695569	1.401258538444073544676677935322067994443931739775492863660845186391354027211444767650108390903980523	-0.8090169943749474241022934171828190588601545899028814310677243113526302314094512248536036020946955687	-0.3090169943749474241022934171828190588601545899028814310677243113526302314094512248536036020946955687

1.190030596613086006207238746230188034859563383788977193833613610688045574801531789170868328532505001	-0.3621145204982374326620427175046772820502414624552145314177346244943179385732727931375049382054156183	0.4359249896634580482458441542198480911784817189790669927179035214470965511986689991310581886139583988	-0.3082455162797068214698433231034108727511337499578131106336186768256346924842984232396874469902265888
0.3621145204982374326620427175046772820502414624552145314177346244943179385732727931375049382054156183	0.3099694033869139937927612537698119651404366162110228061663863893119544251984682108291316714674949989	0.8306808030844856391848632398224045247000710938421600699560619310856887648556897824273955199807484133	-0.5873800288625269587474521848646894531009730314151563462009954044274771110722139357606670651124821427
0.4359249896634580482458441542198480911784817189790669927179035214470965511986689991310581886139583988	-0.8306808030844856391848632398224045247000710938421600699560619310856887648556897824273955199807484133	0	-0.7071067811865475244008443621048490392848359376884740365883398689953662392310535194251937671638207864
0.3082455162797068214698433231034108727511337499578131106336186768256346924842984232396874469902265888	-0.5873800288625269587474521848646894531009730314151563462009954044274771110722139357606670651124821427	0.7071067811865475244008443621048490392848359376884740365883398689953662392310535194251937671638207864	0.5

1.3663694427221098573415133770267629928519192872590382167852674426643951274310232393984307608914716655045723402572831132491357484950763385709802866889229508659095709873493952448301676863	0.34269761964552997904956859843068871680968875284371841284100942711587769457117474427375144094960908817637379138833588707439217154133172451292648009958715203879611729313382430251500522312	0.30824551627970682146984332310341087275113374995781311063361867682563469248429842323968744699022658879307682928892387006014915238150197568988641477333530190673578898533332275730458903974	-0.80901699437494742410229341718281905886015458990288143106772431135263023140945122485360360209469556874237704403769344587606331693111176846589659003038336317721669454329796979145281916133
-0.34269761964552997904956859843068871680968875284371841284100942711587769457117474427375144094960908817637379138833588707439217154133172451292648009958715203879611729313382430251500522312	0.14975433283938509116162440226090510529307124033231725087079673768360134320948150488036660836704468960531162689586648113938998646396079850123836409001038022701373488891232734300055145028	0.58738002886252695874745218486468945310097303141515634620099540442747711107221393576066706511248214265358919330895465455263310030163862988313706933604125540089746651342756639560782467964	0.86602540378443864676372317075293618347140262690519031402790348972596650845440001854057309337862428783781307070770335151498497254749947623940582775604718682426404661595115279103398741005
-0.30824551627970682146984332310341087275113374995781311063361867682563469248429842323968744699022658879307682928892387006014915238150197568988641477333530190673578898533332275730458903974	0.58738002886252695874745218486468945310097303141515634620099540442747711107221393576066706511248214265358919330895465455263310030163862988313706933604125540089746651342756639560782467964	-0.70710678118654752440084436210484903928483593768847403658833986899536623923105351942519376716382078636750692311545614851246241802792536860632206074854996791570661133296375279637789997525	0.5
0.80901699437494742410229341718281905886015458990288143106772431135263023140945122485360360209469556874237704403769344587606331693111176846589659003038336317721669454329796979145281916133	0.86602540378443864676372317075293618347140262690519031402790348972596650845440001854057309337862428783781307070770335151498497254749947623940582775604718682426404661595115279103398741005	0.5	-0.80901699437494742410229341718281905886015458990288143106772431135263023140945122485360360209469556874237704403769344587606331693111176846589659003038336317721669454329796979145281916133

==> anc/orbifold-generators/T9 <==
% Generators
3

1.	0	0	0
0	1.	0	0
0	0	-1.	0
0	0	0	-1.

2.309016994374947424102293417182819058860154589902881431067724311352630231409451224853603602094695569	1.401258538444073544676677935322067994443931739775492863660845186391354027211444767650108390903980523	-0.8090169943749474241022934171828190588601545899028814310677243113526302314094512248536036020946955687	-1.309016994374947424102293417182819058860154589902881431067724311352630231409451224853603602094695569
-1.401258538444073544676677935322067994443931739775492863660845186391354027211444767650108390903980523	-0.5	0.8660254037844386467637231707529361834714026269051903140279034897259665084544000185405730933786242878	1.401258538444073544676677935322067994443931739775492863660845186391354027211444767650108390903980523
-0.8090169943749474241022934171828190588601545899028814310677243113526302314094512248536036020946955687	-0.8660254037844386467637231707529361834714026269051903140279034897259665084544000185405730933786242878	-0.5	0.8090169943749474241022934171828190588601545899028814310677243113526302314094512248536036020946955687
1.309016994374947424102293417182819058860154589902881431067724311352630231409451224853603602094695569	1.401258538444073544676677935322067994443931739775492863660845186391354027211444767650108390903980523	-0.8090169943749474241022934171828190588601545899028814310677243113526302314094512248536036020946955687	-0.3090169943749474241022934171828190588601545899028814310677243113526302314094512248536036020946955687

1.372718574130730541595852418305193837803515431456167761269708269607368619750014670706592189655153087	-0.4583689006049775238452991521171565344845207363849330038703429502943876718733624645818017622556421925	0.6984947728196145390744770064077573515993534907031608680569049837593018527661446159815223901089740782	-0.4316935105666580098422430638744433311657622198675598743575154576890714904962080794697977942716880999
0.4583689006049775238452991521171565344845207363849330038703429502943876718733624645818017622556421925	0.4362984202442168825064409988776252210566391584467136697980160417452616116594365541470114124395424815	0.8590081185043159566594789874505935273093279508401085660199826517510147721114390712595056577516974903	-0.5308962138477647485385947099386077821684540019133961232949085865119487341509971663317398236374309785
0.6984947728196145390744770064077573515993534907031608680569049837593018527661446159815223901089740782	-0.8590081185043159566594789874505935273093279508401085660199826517510147721114390712595056577516974903	0.3090169943749474241022934171828190588601545899028814310677243113526302314094512248536036020946955687	-0.8090169943749474241022934171828190588601545899028814310677243113526302314094512248536036020946955687
0.4316935105666580098422430638744433311657622198675598743575154576890714904962080794697977942716880999	-0.5308962138477647485385947099386077821684540019133961232949085865119487341509971663317398236374309785	0.8090169943749474241022934171828190588601545899028814310677243113526302314094512248536036020946955687	0.5

==> anc/orbifold-generators/T9-Z2-a <==
% Generators
4

1.	0	0	0.e-209
0	1.	0	0
0	0	-1.	0
0.e-209	0	0	-1.

2.30901699437494742410229341718281905886015458990288143106772431135263023140945122485360360209469556874237704403769344587606331693111176846589659003038336317721669454329796979145281916133065996414513394033760438	1.40125853844407354467667793532206799444393173977549286366084518639135402721144476765010839090398052339798208706908908751078987138354065052362288681455389428989921200572894979083797358783249349187227785808510144	-0.80901699437494742410229341718281905886015458990288143106772431135263023140945122485360360209469556874237704403769344587606331693111176846589659003038336317721669454329796979145281916133065996414513394033760438	-1.30901699437494742410229341718281905886015458990288143106772431135263023140945122485360360209469556874237704403769344587606331693111176846589659003038336317721669454329796979145281916133065996414513394033760438
-1.40125853844407354467667793532206799444393173977549286366084518639135402721144476765010839090398052339798208706908908751078987138354065052362288681455389428989921200572894979083797358783249349187227785808510144	-0.5	0.86602540378443864676372317075293618347140262690519031402790348972596650845440001854057309337862428783781307070770335151498497254749947623940582775604718682426404661595115279103398741005054233746163250765617163	1.40125853844407354467667793532206799444393173977549286366084518639135402721144476765010839090398052339798208706908908751078987138354065052362288681455389428989921200572894979083797358783249349187227785808510144
-0.80901699437494742410229341718281905886015458990288143106772431135263023140945122485360360209469556874237704403769344587606331693111176846589659003038336317721669454329796979145281916133065996414513394033760438	-0.86602540378443864676372317075293618347140262690519031402790348972596650845440001854057309337862428783781307070770335151498497254749947623940582775604718682426404661595115279103398741005054233746163250765617163	-0.5	0.80901699437494742410229341718281905886015458990288143106772431135263023140945122485360360209469556874237704403769344587606331693111176846589659003038336317721669454329796979145281916133065996414513394033760438
1.30901699437494742410229341718281905886015458990288143106772431135263023140945122485360360209469556874237704403769344587606331693111176846589659003038336317721669454329796979145281916133065996414513394033760438	1.40125853844407354467667793532206799444393173977549286366084518639135402721144476765010839090398052339798208706908908751078987138354065052362288681455389428989921200572894979083797358783249349187227785808510144	-0.80901699437494742410229341718281905886015458990288143106772431135263023140945122485360360209469556874237704403769344587606331693111176846589659003038336317721669454329796979145281916133065996414513394033760438	-0.30901699437494742410229341718281905886015458990288143106772431135263023140945122485360360209469556874237704403769344587606331693111176846589659003038336317721669454329796979145281916133065996414513394033760438

1.37271857413073054159585241830519383780351543145616776126970826960736861975001467070659218965515308720648409800283651753684256576866511966448560827513365188990681167953301505673837264672415374955273982164049223	-0.45836890060497752384529915211715653448452073638493300387034295029438767187336246458180176225564219245977647558436298624571882746236673441873003803496677608840236454847709495494751773604222299737593831768575347	0.69849477281961453907447700640775735159935349070316086805690498375930185276614461598152239010897407817701661711323274530065461721473700382442405395946535771345951648742835022078102441197992194432590877527428281	-0.43169351056665800984224306387444333116576221986755987435751545768907149049620807946979779427168809994723012813633648617100772885347900700414810307198530170939741562386280247391539554318558781103474526988992083
0.45836890060497752384529915211715653448452073638493300387034295029438767187336246458180176225564219245977647558436298624571882746236673441873003803496677608840236454847709495494751773604222299737593831768575347	0.43629842024421688250644099887762522105663915844671366979801604174526161165943655414701141243954248153589294603485692833922075116244664880141098175524971128730988286376495473471444651460650621459239411869711216	0.85900811850431595665947898745059352730932795084010856601998265175101477211143907125950565775169749033789527351046855240561821594895928304627005213190551377042012464087480516774173253584743449592482507249301961	-0.53089621384776474853859470993860778216845400191339612329490858651194873415099716633173982363743097854185713087426295785439113137919856286962586287373408545727052342763904023138294037644831738282231915657886107
0.69849477281961453907447700640775735159935349070316086805690498375930185276614461598152239010897407817701661711323274530065461721473700382442405395946535771345951648742835022078102441197992194432590877527428281	-0.85900811850431595665947898745059352730932795084010856601998265175101477211143907125950565775169749033789527351046855240561821594895928304627005213190551377042012464087480516774173253584743449592482507249301961	0.30901699437494742410229341718281905886015458990288143106772431135263023140945122485360360209469556874237704403769344587606331693111176846589659003038336317721669454329796979145281916133065996414513394033760438	-0.80901699437494742410229341718281905886015458990288143106772431135263023140945122485360360209469556874237704403769344587606331693111176846589659003038336317721669454329796979145281916133065996414513394033760438
0.43169351056665800984224306387444333116576221986755987435751545768907149049620807946979779427168809994723012813633648617100772885347900700414810307198530170939741562386280247391539554318558781103474526988992083	-0.53089621384776474853859470993860778216845400191339612329490858651194873415099716633173982363743097854185713087426295785439113137919856286962586287373408545727052342763904023138294037644831738282231915657886107	0.80901699437494742410229341718281905886015458990288143106772431135263023140945122485360360209469556874237704403769344587606331693111176846589659003038336317721669454329796979145281916133065996414513394033760438	0.5

1.15740373017603104085355903070272033342335991412752500665649278999034106716162055309745851879901952473396290285033965991923868231708208911518787627940283687246776195150574666971277582206	0.58273784382464029791037487008313412576885004550514519603464898606476304675300590049581028766141761551948636574604168366186504652382944914983738878411898416208925877730572181269536211984	0.e-185	0.e-185
-0.58273784382464029791037487008313412576885004550514519603464898606476304675300590049581028766141761551948636574604168366186504652382944914983738878411898416208925877730572181269536211984	-1.15740373017603104085355903070272033342335991412752500665649278999034106716162055309745851879901952473396290285033965991923868231708208911518787627940283687246776195150574666971277582206	0.e-185	0.e-185
0.e-185	0.e-185	0.e-185	1.
0.e-185	0.e-185	1.	0.e-185

==> anc/orbifold-generators/T9-Z2-b <==
% Generators
4

1.	0	0	0.e-209
0	1.	0	0
0	0	-1.	0
0.e-209	0	0	-1.

2.30901699437494742410229341718281905886015458990288143106772431135263023140945122485360360209469556874237704403769344587606331693111176846589659003038336317721669454329796979145281916133065996414513394033760438	1.40125853844407354467667793532206799444393173977549286366084518639135402721144476765010839090398052339798208706908908751078987138354065052362288681455389428989921200572894979083797358783249349187227785808510144	-0.80901699437494742410229341718281905886015458990288143106772431135263023140945122485360360209469556874237704403769344587606331693111176846589659003038336317721669454329796979145281916133065996414513394033760438	-1.30901699437494742410229341718281905886015458990288143106772431135263023140945122485360360209469556874237704403769344587606331693111176846589659003038336317721669454329796979145281916133065996414513394033760438
-1.40125853844407354467667793532206799444393173977549286366084518639135402721144476765010839090398052339798208706908908751078987138354065052362288681455389428989921200572894979083797358783249349187227785808510144	-0.5	0.86602540378443864676372317075293618347140262690519031402790348972596650845440001854057309337862428783781307070770335151498497254749947623940582775604718682426404661595115279103398741005054233746163250765617163	1.40125853844407354467667793532206799444393173977549286366084518639135402721144476765010839090398052339798208706908908751078987138354065052362288681455389428989921200572894979083797358783249349187227785808510144
-0.80901699437494742410229341718281905886015458990288143106772431135263023140945122485360360209469556874237704403769344587606331693111176846589659003038336317721669454329796979145281916133065996414513394033760438	-0.86602540378443864676372317075293618347140262690519031402790348972596650845440001854057309337862428783781307070770335151498497254749947623940582775604718682426404661595115279103398741005054233746163250765617163	-0.5	0.80901699437494742410229341718281905886015458990288143106772431135263023140945122485360360209469556874237704403769344587606331693111176846589659003038336317721669454329796979145281916133065996414513394033760438
1.30901699437494742410229341718281905886015458990288143106772431135263023140945122485360360209469556874237704403769344587606331693111176846589659003038336317721669454329796979145281916133065996414513394033760438	1.40125853844407354467667793532206799444393173977549286366084518639135402721144476765010839090398052339798208706908908751078987138354065052362288681455389428989921200572894979083797358783249349187227785808510144	-0.80901699437494742410229341718281905886015458990288143106772431135263023140945122485360360209469556874237704403769344587606331693111176846589659003038336317721669454329796979145281916133065996414513394033760438	-0.30901699437494742410229341718281905886015458990288143106772431135263023140945122485360360209469556874237704403769344587606331693111176846589659003038336317721669454329796979145281916133065996414513394033760438

1.37271857413073054159585241830519383780351543145616776126970826960736861975001467070659218965515308720648409800283651753684256576866511966448560827513365188990681167953301505673837264672415374955273982164049223	-0.45836890060497752384529915211715653448452073638493300387034295029438767187336246458180176225564219245977647558436298624571882746236673441873003803496677608840236454847709495494751773604222299737593831768575347	0.69849477281961453907447700640775735159935349070316086805690498375930185276614461598152239010897407817701661711323274530065461721473700382442405395946535771345951648742835022078102441197992194432590877527428281	-0.43169351056665800984224306387444333116576221986755987435751545768907149049620807946979779427168809994723012813633648617100772885347900700414810307198530170939741562386280247391539554318558781103474526988992083
0.45836890060497752384529915211715653448452073638493300387034295029438767187336246458180176225564219245977647558436298624571882746236673441873003803496677608840236454847709495494751773604222299737593831768575347	0.43629842024421688250644099887762522105663915844671366979801604174526161165943655414701141243954248153589294603485692833922075116244664880141098175524971128730988286376495473471444651460650621459239411869711216	0.85900811850431595665947898745059352730932795084010856601998265175101477211143907125950565775169749033789527351046855240561821594895928304627005213190551377042012464087480516774173253584743449592482507249301961	-0.53089621384776474853859470993860778216845400191339612329490858651194873415099716633173982363743097854185713087426295785439113137919856286962586287373408545727052342763904023138294037644831738282231915657886107
0.69849477281961453907447700640775735159935349070316086805690498375930185276614461598152239010897407817701661711323274530065461721473700382442405395946535771345951648742835022078102441197992194432590877527428281	-0.85900811850431595665947898745059352730932795084010856601998265175101477211143907125950565775169749033789527351046855240561821594895928304627005213190551377042012464087480516774173253584743449592482507249301961	0.30901699437494742410229341718281905886015458990288143106772431135263023140945122485360360209469556874237704403769344587606331693111176846589659003038336317721669454329796979145281916133065996414513394033760438	-0.80901699437494742410229341718281905886015458990288143106772431135263023140945122485360360209469556874237704403769344587606331693111176846589659003038336317721669454329796979145281916133065996414513394033760438
0.43169351056665800984224306387444333116576221986755987435751545768907149049620807946979779427168809994723012813633648617100772885347900700414810307198530170939741562386280247391539554318558781103474526988992083	-0.53089621384776474853859470993860778216845400191339612329490858651194873415099716633173982363743097854185713087426295785439113137919856286962586287373408545727052342763904023138294037644831738282231915657886107	0.80901699437494742410229341718281905886015458990288143106772431135263023140945122485360360209469556874237704403769344587606331693111176846589659003038336317721669454329796979145281916133065996414513394033760438	0.5

1.43635928706536527079792620915259691890175771572808388063485413480368430987500733535329609482757654360324204900141825876842128288433255983224280413756682594495340583976650752836918632336	0.4714448189195480104156893916024557299797055016952799298952511180484831776690411515341533143241691654691028057423630506325355219605869580524464243897935591007484237286259274179452279259	0.80901699437494742410229341718281905886015458990288143106772431135263023140945122485360360209469556874237704403769344587606331693111176846589659003038336317721669454329796979145281916133	-0.43169351056665800984224306387444333116576221986755987435751545768907149049620807946979779427168809994723012813633648617100772885347900700414810307198530170939741562386280247391539554319
-0.4714448189195480104156893916024557299797055016952799298952511180484831776690411515341533143241691654691028057423630506325355219605869580524464243897935591007484237286259274179452279259	-0.43635928706536527079792620915259691890175771572808388063485413480368430987500733535329609482757654360324204900141825876842128288433255983224280413756682594495340583976650752836918632336	-0.86602540378443864676372317075293618347140262690519031402790348972596650845440001854057309337862428783781307070770335151498497254749947623940582775604718682426404661595115279103398741005	-0.53089621384776474853859470993860778216845400191339612329490858651194873415099716633173982363743097854185713087426295785439113137919856286962586287373408545727052342763904023138294037645
-0.80901699437494742410229341718281905886015458990288143106772431135263023140945122485360360209469556874237704403769344587606331693111176846589659003038336317721669454329796979145281916133	-0.86602540378443864676372317075293618347140262690519031402790348972596650845440001854057309337862428783781307070770335151498497254749947623940582775604718682426404661595115279103398741005	-0.5	0.80901699437494742410229341718281905886015458990288143106772431135263023140945122485360360209469556874237704403769344587606331693111176846589659003038336317721669454329796979145281916133
0.43169351056665800984224306387444333116576221986755987435751545768907149049620807946979779427168809994723012813633648617100772885347900700414810307198530170939741562386280247391539554319	-0.53089621384776474853859470993860778216845400191339612329490858651194873415099716633173982363743097854185713087426295785439113137919856286962586287373408545727052342763904023138294037645	0.80901699437494742410229341718281905886015458990288143106772431135263023140945122485360360209469556874237704403769344587606331693111176846589659003038336317721669454329796979145281916133	-0.5

==> anc/orbifold-generators/T9-Z2-c <==
% Generators
4

1.	0	0	0.e-209
0	1.	0	0
0	0	-1.	0
0.e-209	0	0	-1.

2.30901699437494742410229341718281905886015458990288143106772431135263023140945122485360360209469556874237704403769344587606331693111176846589659003038336317721669454329796979145281916133065996414513394033760438	1.40125853844407354467667793532206799444393173977549286366084518639135402721144476765010839090398052339798208706908908751078987138354065052362288681455389428989921200572894979083797358783249349187227785808510144	-0.80901699437494742410229341718281905886015458990288143106772431135263023140945122485360360209469556874237704403769344587606331693111176846589659003038336317721669454329796979145281916133065996414513394033760438	-1.30901699437494742410229341718281905886015458990288143106772431135263023140945122485360360209469556874237704403769344587606331693111176846589659003038336317721669454329796979145281916133065996414513394033760438
-1.40125853844407354467667793532206799444393173977549286366084518639135402721144476765010839090398052339798208706908908751078987138354065052362288681455389428989921200572894979083797358783249349187227785808510144	-0.5	0.86602540378443864676372317075293618347140262690519031402790348972596650845440001854057309337862428783781307070770335151498497254749947623940582775604718682426404661595115279103398741005054233746163250765617163	1.40125853844407354467667793532206799444393173977549286366084518639135402721144476765010839090398052339798208706908908751078987138354065052362288681455389428989921200572894979083797358783249349187227785808510144
-0.80901699437494742410229341718281905886015458990288143106772431135263023140945122485360360209469556874237704403769344587606331693111176846589659003038336317721669454329796979145281916133065996414513394033760438	-0.86602540378443864676372317075293618347140262690519031402790348972596650845440001854057309337862428783781307070770335151498497254749947623940582775604718682426404661595115279103398741005054233746163250765617163	-0.5	0.80901699437494742410229341718281905886015458990288143106772431135263023140945122485360360209469556874237704403769344587606331693111176846589659003038336317721669454329796979145281916133065996414513394033760438
1.30901699437494742410229341718281905886015458990288143106772431135263023140945122485360360209469556874237704403769344587606331693111176846589659003038336317721669454329796979145281916133065996414513394033760438	1.40125853844407354467667793532206799444393173977549286366084518639135402721144476765010839090398052339798208706908908751078987138354065052362288681455389428989921200572894979083797358783249349187227785808510144	-0.80901699437494742410229341718281905886015458990288143106772431135263023140945122485360360209469556874237704403769344587606331693111176846589659003038336317721669454329796979145281916133065996414513394033760438	-0.30901699437494742410229341718281905886015458990288143106772431135263023140945122485360360209469556874237704403769344587606331693111176846589659003038336317721669454329796979145281916133065996414513394033760438

1.37271857413073054159585241830519383780351543145616776126970826960736861975001467070659218965515308720648409800283651753684256576866511966448560827513365188990681167953301505673837264672415374955273982164049223	-0.45836890060497752384529915211715653448452073638493300387034295029438767187336246458180176225564219245977647558436298624571882746236673441873003803496677608840236454847709495494751773604222299737593831768575347	0.69849477281961453907447700640775735159935349070316086805690498375930185276614461598152239010897407817701661711323274530065461721473700382442405395946535771345951648742835022078102441197992194432590877527428281	-0.43169351056665800984224306387444333116576221986755987435751545768907149049620807946979779427168809994723012813633648617100772885347900700414810307198530170939741562386280247391539554318558781103474526988992083
0.45836890060497752384529915211715653448452073638493300387034295029438767187336246458180176225564219245977647558436298624571882746236673441873003803496677608840236454847709495494751773604222299737593831768575347	0.43629842024421688250644099887762522105663915844671366979801604174526161165943655414701141243954248153589294603485692833922075116244664880141098175524971128730988286376495473471444651460650621459239411869711216	0.85900811850431595665947898745059352730932795084010856601998265175101477211143907125950565775169749033789527351046855240561821594895928304627005213190551377042012464087480516774173253584743449592482507249301961	-0.53089621384776474853859470993860778216845400191339612329490858651194873415099716633173982363743097854185713087426295785439113137919856286962586287373408545727052342763904023138294037644831738282231915657886107
0.69849477281961453907447700640775735159935349070316086805690498375930185276614461598152239010897407817701661711323274530065461721473700382442405395946535771345951648742835022078102441197992194432590877527428281	-0.85900811850431595665947898745059352730932795084010856601998265175101477211143907125950565775169749033789527351046855240561821594895928304627005213190551377042012464087480516774173253584743449592482507249301961	0.30901699437494742410229341718281905886015458990288143106772431135263023140945122485360360209469556874237704403769344587606331693111176846589659003038336317721669454329796979145281916133065996414513394033760438	-0.80901699437494742410229341718281905886015458990288143106772431135263023140945122485360360209469556874237704403769344587606331693111176846589659003038336317721669454329796979145281916133065996414513394033760438
0.43169351056665800984224306387444333116576221986755987435751545768907149049620807946979779427168809994723012813633648617100772885347900700414810307198530170939741562386280247391539554318558781103474526988992083	-0.53089621384776474853859470993860778216845400191339612329490858651194873415099716633173982363743097854185713087426295785439113137919856286962586287373408545727052342763904023138294037644831738282231915657886107	0.80901699437494742410229341718281905886015458990288143106772431135263023140945122485360360209469556874237704403769344587606331693111176846589659003038336317721669454329796979145281916133065996414513394033760438	0.5

1.38771885946296294452907293253417922557183454696664393439597070634780076499026150140233286149420533110935849546286327583568265808965281302349052817008478161345057551905084312630920707236	0.29136892191232014895518743504156706288442502275257259801732449303238152337650295024790514383070880775974318287302084183093252326191472457491869439205949208104462938865286090634768105992	0.43169351056665800984224306387444333116576221986755987435751545768907149049620807946979779427168809994723012813633648617100772885347900700414810307198530170939741562386280247391539554319	-0.80901699437494742410229341718281905886015458990288143106772431135263023140945122485360360209469556874237704403769344587606331693111176846589659003038336317721669454329796979145281916133
-0.29136892191232014895518743504156706288442502275257259801732449303238152337650295024790514383070880775974318287302084183093252326191472457491869439205949208104462938865286090634768105992	0.2303151292869319036755139018314588921484746328391189277394779163574596978286409483048743426951858063753955926125236159164439757725707239083026518906819447409828135675450964565964312503	0.53089621384776474853859470993860778216845400191339612329490858651194873415099716633173982363743097854185713087426295785439113137919856286962586287373408545727052342763904023138294037645	0.86602540378443864676372317075293618347140262690519031402790348972596650845440001854057309337862428783781307070770335151498497254749947623940582775604718682426404661595115279103398741005
-0.43169351056665800984224306387444333116576221986755987435751545768907149049620807946979779427168809994723012813633648617100772885347900700414810307198530170939741562386280247391539554319	0.53089621384776474853859470993860778216845400191339612329490858651194873415099716633173982363743097854185713087426295785439113137919856286962586287373408545727052342763904023138294037645	-0.80901699437494742410229341718281905886015458990288143106772431135263023140945122485360360209469556874237704403769344587606331693111176846589659003038336317721669454329796979145281916133	0.5
0.80901699437494742410229341718281905886015458990288143106772431135263023140945122485360360209469556874237704403769344587606331693111176846589659003038336317721669454329796979145281916133	0.86602540378443864676372317075293618347140262690519031402790348972596650845440001854057309337862428783781307070770335151498497254749947623940582775604718682426404661595115279103398741005	0.5	-0.80901699437494742410229341718281905886015458990288143106772431135263023140945122485360360209469556874237704403769344587606331693111176846589659003038336317721669454329796979145281916133

==> anc/orbifold-generators/T9-Z4 <==
% Generators
5

1.	0	0	0.e-209
0	1.	0	0
0	0	-1.	0
0.e-209	0	0	-1.

2.30901699437494742410229341718281905886015458990288143106772431135263023140945122485360360209469556874237704403769344587606331693111176846589659003038336317721669454329796979145281916133065996414513394033760438	1.40125853844407354467667793532206799444393173977549286366084518639135402721144476765010839090398052339798208706908908751078987138354065052362288681455389428989921200572894979083797358783249349187227785808510144	-0.80901699437494742410229341718281905886015458990288143106772431135263023140945122485360360209469556874237704403769344587606331693111176846589659003038336317721669454329796979145281916133065996414513394033760438	-1.30901699437494742410229341718281905886015458990288143106772431135263023140945122485360360209469556874237704403769344587606331693111176846589659003038336317721669454329796979145281916133065996414513394033760438
-1.40125853844407354467667793532206799444393173977549286366084518639135402721144476765010839090398052339798208706908908751078987138354065052362288681455389428989921200572894979083797358783249349187227785808510144	-0.5	0.86602540378443864676372317075293618347140262690519031402790348972596650845440001854057309337862428783781307070770335151498497254749947623940582775604718682426404661595115279103398741005054233746163250765617163	1.40125853844407354467667793532206799444393173977549286366084518639135402721144476765010839090398052339798208706908908751078987138354065052362288681455389428989921200572894979083797358783249349187227785808510144
-0.80901699437494742410229341718281905886015458990288143106772431135263023140945122485360360209469556874237704403769344587606331693111176846589659003038336317721669454329796979145281916133065996414513394033760438	-0.86602540378443864676372317075293618347140262690519031402790348972596650845440001854057309337862428783781307070770335151498497254749947623940582775604718682426404661595115279103398741005054233746163250765617163	-0.5	0.80901699437494742410229341718281905886015458990288143106772431135263023140945122485360360209469556874237704403769344587606331693111176846589659003038336317721669454329796979145281916133065996414513394033760438
1.30901699437494742410229341718281905886015458990288143106772431135263023140945122485360360209469556874237704403769344587606331693111176846589659003038336317721669454329796979145281916133065996414513394033760438	1.40125853844407354467667793532206799444393173977549286366084518639135402721144476765010839090398052339798208706908908751078987138354065052362288681455389428989921200572894979083797358783249349187227785808510144	-0.80901699437494742410229341718281905886015458990288143106772431135263023140945122485360360209469556874237704403769344587606331693111176846589659003038336317721669454329796979145281916133065996414513394033760438	-0.30901699437494742410229341718281905886015458990288143106772431135263023140945122485360360209469556874237704403769344587606331693111176846589659003038336317721669454329796979145281916133065996414513394033760438

1.37271857413073054159585241830519383780351543145616776126970826960736861975001467070659218965515308720648409800283651753684256576866511966448560827513365188990681167953301505673837264672415374955273982164049223	-0.45836890060497752384529915211715653448452073638493300387034295029438767187336246458180176225564219245977647558436298624571882746236673441873003803496677608840236454847709495494751773604222299737593831768575347	0.69849477281961453907447700640775735159935349070316086805690498375930185276614461598152239010897407817701661711323274530065461721473700382442405395946535771345951648742835022078102441197992194432590877527428281	-0.43169351056665800984224306387444333116576221986755987435751545768907149049620807946979779427168809994723012813633648617100772885347900700414810307198530170939741562386280247391539554318558781103474526988992083
0.45836890060497752384529915211715653448452073638493300387034295029438767187336246458180176225564219245977647558436298624571882746236673441873003803496677608840236454847709495494751773604222299737593831768575347	0.43629842024421688250644099887762522105663915844671366979801604174526161165943655414701141243954248153589294603485692833922075116244664880141098175524971128730988286376495473471444651460650621459239411869711216	0.85900811850431595665947898745059352730932795084010856601998265175101477211143907125950565775169749033789527351046855240561821594895928304627005213190551377042012464087480516774173253584743449592482507249301961	-0.53089621384776474853859470993860778216845400191339612329490858651194873415099716633173982363743097854185713087426295785439113137919856286962586287373408545727052342763904023138294037644831738282231915657886107
0.69849477281961453907447700640775735159935349070316086805690498375930185276614461598152239010897407817701661711323274530065461721473700382442405395946535771345951648742835022078102441197992194432590877527428281	-0.85900811850431595665947898745059352730932795084010856601998265175101477211143907125950565775169749033789527351046855240561821594895928304627005213190551377042012464087480516774173253584743449592482507249301961	0.30901699437494742410229341718281905886015458990288143106772431135263023140945122485360360209469556874237704403769344587606331693111176846589659003038336317721669454329796979145281916133065996414513394033760438	-0.80901699437494742410229341718281905886015458990288143106772431135263023140945122485360360209469556874237704403769344587606331693111176846589659003038336317721669454329796979145281916133065996414513394033760438
0.43169351056665800984224306387444333116576221986755987435751545768907149049620807946979779427168809994723012813633648617100772885347900700414810307198530170939741562386280247391539554318558781103474526988992083	-0.53089621384776474853859470993860778216845400191339612329490858651194873415099716633173982363743097854185713087426295785439113137919856286962586287373408545727052342763904023138294037644831738282231915657886107	0.80901699437494742410229341718281905886015458990288143106772431135263023140945122485360360209469556874237704403769344587606331693111176846589659003038336317721669454329796979145281916133065996414513394033760438	0.5

1.15740373017603104085355903070272033342335991412752500665649278999034106716162055309745851879901952473396290285033965991923868231708208911518787627940283687246776195150574666971277582206	0.58273784382464029791037487008313412576885004550514519603464898606476304675300590049581028766141761551948636574604168366186504652382944914983738878411898416208925877730572181269536211984	0.e-185	0.e-185
-0.58273784382464029791037487008313412576885004550514519603464898606476304675300590049581028766141761551948636574604168366186504652382944914983738878411898416208925877730572181269536211984	-1.15740373017603104085355903070272033342335991412752500665649278999034106716162055309745851879901952473396290285033965991923868231708208911518787627940283687246776195150574666971277582206	0.e-185	0.e-185
0.e-185	0.e-185	0.e-185	1.
0.e-185	0.e-185	1.	0.e-185

1.43635928706536527079792620915259691890175771572808388063485413480368430987500733535329609482757654360324204900141825876842128288433255983224280413756682594495340583976650752836918632336	0.4714448189195480104156893916024557299797055016952799298952511180484831776690411515341533143241691654691028057423630506325355219605869580524464243897935591007484237286259274179452279259	0.80901699437494742410229341718281905886015458990288143106772431135263023140945122485360360209469556874237704403769344587606331693111176846589659003038336317721669454329796979145281916133	-0.43169351056665800984224306387444333116576221986755987435751545768907149049620807946979779427168809994723012813633648617100772885347900700414810307198530170939741562386280247391539554319
-0.4714448189195480104156893916024557299797055016952799298952511180484831776690411515341533143241691654691028057423630506325355219605869580524464243897935591007484237286259274179452279259	-0.43635928706536527079792620915259691890175771572808388063485413480368430987500733535329609482757654360324204900141825876842128288433255983224280413756682594495340583976650752836918632336	-0.86602540378443864676372317075293618347140262690519031402790348972596650845440001854057309337862428783781307070770335151498497254749947623940582775604718682426404661595115279103398741005	-0.53089621384776474853859470993860778216845400191339612329490858651194873415099716633173982363743097854185713087426295785439113137919856286962586287373408545727052342763904023138294037645
-0.80901699437494742410229341718281905886015458990288143106772431135263023140945122485360360209469556874237704403769344587606331693111176846589659003038336317721669454329796979145281916133	-0.86602540378443864676372317075293618347140262690519031402790348972596650845440001854057309337862428783781307070770335151498497254749947623940582775604718682426404661595115279103398741005	-0.5	0.80901699437494742410229341718281905886015458990288143106772431135263023140945122485360360209469556874237704403769344587606331693111176846589659003038336317721669454329796979145281916133
0.43169351056665800984224306387444333116576221986755987435751545768907149049620807946979779427168809994723012813633648617100772885347900700414810307198530170939741562386280247391539554319	-0.53089621384776474853859470993860778216845400191339612329490858651194873415099716633173982363743097854185713087426295785439113137919856286962586287373408545727052342763904023138294037645	0.80901699437494742410229341718281905886015458990288143106772431135263023140945122485360360209469556874237704403769344587606331693111176846589659003038336317721669454329796979145281916133	-0.5

==> anc/orbifold-generators/orb-0.0409 <==
% Generators
2

4.8055196043886477831339412276874435300223409706459507943017976926192515326148734433548821367649681923783319	0.9533499576694868937491815424975440587319653367148081363884707084543286967508697807070153513379026133232807	-1.0554488226131331675402560103612406346366433288438749847029419551218732067698525247757691575283930403256608	4.4799743647949331097938955138004552897330718914656742546293062916580425543505326893739841098293735885838272
-0.9533499576694868937491815424975440587319653367148081363884707084543286967508697807070153513379026133232807	-0.4142687519575008639121857899465067220055245822502935915917434479209031152400358443841140955908821995470644	1.137067455708376156691882535375393895106825391830288575269598693546276621265807005889224081919479432129364	-0.6665846863744074217539361047120871421901951912552756434816816866555931898270220530504166842208349875974194
1.0554488226131331675402560103612406346366433288438749847029419551218732067698525247757691575283930403256608	1.137067455708376156691882535375393895106825391830288575269598693546276621265807005889224081919479432129364	0.0594023565654945514569714574120419775136917980221139597867785939964413998201822742771531739233816642026924	0.9041687775845806746783657596679440561654852619723250278594741320245967616107170408686971953624679514553693
-4.4799743647949331097938955138004552897330718914656742546293062916580425543505326893739841098293735885838272	-0.6665846863744074217539361047120871421901951912552756434816816866555931898270220530504166842208349875974194	0.9041687775845806746783657596679440561654852619723250278594741320245967616107170408686971953624679514553693	-4.4506532089966414706787268951529787855305081864177711624968328386947898171950198732479212150974676570339599

3.1218073686819661517361072836951309628106482237406128899082271574804903615393938437286293994693103702699966	0.284865253579608008078948790513982908277734159112831198889375025409197684785291859318559212022936160347778	-1.346271360560257194988727128595347712945149598085199541031882665559298855798811535278270122378589800485874	2.6176490326618045175337778380868289158185195857485841038159911145971379201108647980129442346551309399607252
0.8951052515717330642413914834251887717857264106304149147205958728264652768165566061734153070041055727189698	0.4639730140704562732059059646068897600965221541690927504713614083515674814805221224451983228068427916396199	0.3656793599440954667596103388825939252645149740577813829542706011757380774773198967199434734549759123612787	1.2050813496675435605063621949231447916554386232101542203773088626185278769281142209815590622951107103335911
-0.3325466410204865763692705101327002915729370327842413079965159732610397611031012655183466003582015019268258	0.8889707755764562794059057084493209728885400620531888582082514165683443121046591215807111118751850874594389	-0.1173171978603459100445913353408079614916098973864792548877525582631554675015617649293840597271439156903248	-0.5536740049083021724001976337847502940594176266831776947209016923385221318252378932863041703279923083326241
-2.7989070308446683803565145067155412546380535807585840292959344090259656818474254926153473710603270089837675	-0.274969480274346741799512843621021189807915469389015493881416276596957035253949656642820318161229202907993	1.63247108919632605814121684201560527709784595103419060700587091028712501755804391456759575136109585569414	-2.4684631848920765148974219129612127614155604805232263854918360075689023755183542012444436625490092462192917

==> anc/orbifold-generators/orb-0.0527 <==
% Generators
3

       1.1250500310803593       0.3026284132566782       0.1300632961744648      -0.3965314046981601
      -0.3026284132566813      -0.5809935190653672      -0.8579792663386918       0.1337986018133624
      -0.1300632961744670      -0.8579792663386960       0.5169955223682594      -0.1162052898789480
       0.3965314046981595       0.1337986018133507      -0.1162052898789577      -1.0610520343832630

       1.1376626265620140      -0.5054330213181164       0.1890475592938170      -0.0554502764850848
       0.1878055892009136      -0.4223928229017733      -0.2597153074172975      -0.8884836529668474
      -0.4133898938416138       1.0001525238015314       0.0667050546215904      -0.4075985391923503
      -0.2968402065261685       0.2770230519889205      -0.9817521960535800       0.2180251417181544

       1.0209188467723009       0.0239374440206760      -0.0542252879434024      -0.1968804424418442
      -0.0239374440206755       0.9059396159296763       0.4060210560716003       0.1224471949124549
       0.0542252879434058       0.4060210560716006      -0.9152468368499580       0.0202610837615744
       0.1968804424418452       0.1224471949124553       0.0202610837615875      -1.0116116258520365

==> anc/orbifold-generators/orb-0.0660 <==
% Generators
3

       1.0999570980113687       0.0996148169251468       0.1794741028861274      -0.4095992579433939
      -0.0996148169251443      -0.1945661609794820      -0.9648947538228464      -0.2025962358926865
      -0.1794741028861290      -0.9648947538228516       0.1136550479912974       0.2971053646739152
       0.4095992579433960      -0.2025962358926826       0.2971053646739223      -1.0190459850231828

       1.2890893813756430      -0.6555558743410910      -0.4815493695491614       0.0103987248800953
      -0.6906788189999590       1.1031243278156673       0.3550924706587358       0.3661465357993623
       0.3552404785281358      -0.3956882980790256      -0.3927973318482081       0.9029600347973034
       0.2419057762339346       0.2372783018475654      -0.9754534272262991      -0.2251844207757986

       1.2159974389993493       0.2381441294600197      -0.5789284198270495      -0.2945828066490749
      -0.2381441294600205       0.6975195769609601       0.7519255259165853       0.0691886524476344
       0.5789284198270546       0.7519255259165862      -0.8751742213020111      -0.0619370739291977
       0.2945828066490552       0.0691886524476118      -0.0619370739291815      -1.0383427946582753

==> anc/orbifold-generators/orb-0.0662 <==
% Generators
3

       1.0340483620449572       0.1931497869839920       0.0013887640339712       0.1787379259428609
      -0.2500752047298538      -0.5138019162576384       0.0545401905223576      -0.8919476254177933
       0.0373338258091793       0.2765278427470750       0.9574842664174231      -0.0902776068484710
       0.0729698052459420       0.8347734921807117      -0.2832863848588847      -0.4777307122047195

       1.2171030507977287      -0.0180984375050349       0.4856646504299220      -0.4951182991405803
      -0.6536241181887276       0.0153246586192580      -1.0420829810214296       0.5839971775460148
      -0.2141158279719661       0.4379390160136624       0.3511935013575797       0.8548205254000795
      -0.0909382240591345      -0.8990562421402093       0.1630838371723912       0.4163787892253500

       1.3349266232349879       0.7545563954702679      -0.3135728868121174      -0.3381505288076947
      -0.7545563954702142      -1.2374525041903068       0.1908515257558303       0.0405259044916874
       0.3135728868120753       0.1908515257557835       0.2118438066378120      -1.0084769962916713
       0.3381505288076467       0.0405259044916557      -1.0084769962916333      -0.3093179256823571



==> anc/orbifold-generators/orb-0.0786 <==
% Generators
3

1.	0	0	0
0	-1.	0	0
0	0	-1.	0
0	0	0	1.

1.	0	0	0
0	-1.	0	0
0	0	1.	0
0	0	0	-1.

1.09423811406100562160906312458667445588823356580428901401859401674032353012960119572442243678782578256797005201902860065201520248285931534775011941985197855036189164414147816100411317666684501312889486	0.387605460788781377386701182913998195172345140238602969509050026636625061852551582451890198095408373650618635249173438780734975088182478912555014595249159751597311270222291932084845297052765115768217	0.19944441478752779344907731305002774060223805214910881546928134952391799471499205775317289300751276817888769604394517499658422412491592376441323546635953117757900298282977313756649311988018903620716231	0.085679533382035733621772354844208671107761094618160097296653482754556680214377089690185958322099772698119985958730515857011015250122849893211730744091050945054734009030144909458004084131126660686881456
-0.387605460788781377386701182913998195172345140238602969509050026636625061852551582451890198095408373650618635249173438780734975088182478912555014595249159751597311270222291932084845297052765115768217	-0.59423811406100562160906312458667445588823356580428901401859401674032353012960119572442243678782578256797005201902860065201520248285931534775011941985197855036189164414147816100411317666684501312889486	-0.82032355025084866137281537611097398588540185615432759089395566033954570465402543793203636334911488468153384159048043840151438525845217744448819506099372349182302720979888841300251257418334081602927779	-0.35240364631250083295641920675597843030363724887961937739187336850311049660607537980920001906848791381062431010170423029000995326047115059671079941118641747902861887364434773149305900222564838406845902
0.19944441478752779344907731305002774060223805214910881546928134952391799471499205775317289300751276817888769604394517499658422412491592376441323546635953117757900298282977313756649311988018903620716231	0.82032355025084866137281537611097398588540185615432759089395566033954570465402543793203636334911488468153384159048043840151438525845217744448819506099372349182302720979888841300251257418334081602927779	-0.26630530501243438743317612805144978913862628328769211339628194107081069298463191560197290773042795176894328370568462082489613794970853818642592543277250314729647314395060831693109969477559521550413594	-0.54399341173953301344360214338289197118569927875224455372844445040696555347541386903102686706125951899207130337526859182028600338103916588205985988654695665938095596576375759986906347091379274314784308
0.085679533382035733621772354844208671107761094618160097296653482754556680214377089690185958322099772698119985958730515857011015250122849893211730744091050945054734009030144909458004084131126660686881456	0.35240364631250083295641920675597843030363724887961937739187336850311049660607537980920001906848791381062431010170423029000995326047115059671079941118641747902861887364434773149305900222564838406845902	-0.54399341173953301344360214338289197118569927875224455372844445040696555347541386903102686706125951899207130337526859182028600338103916588205985988654695665938095596576375759986906347091379274314784308	0.76630530501243438743317612805144978913862628328769211339628194107081069298463191560197290773042795176894328370568462082489613794970853818642592543277250314729647314395060831693109969477559521550413594

==> anc/orbifold-generators/orb-0.0818 <==
% Generators
3

       1.0941462406280655      -0.1541845697530171      -0.1016218034376418      -0.4038020844382664
       0.1541845697530138       0.2797284016215287       0.6794729168204212      -0.6955871319854442
       0.1016218034376458       0.6794729168204177      -0.6394180224362096      -0.3738825200851753
       0.4038020844382635      -0.6955871319854614      -0.3738825200851669      -0.7344566198133882

       1.2277031757565211      -0.4203799184358106      -0.3368514751951092      -0.4659043846084990
       0.7113023833543183      -0.6848825986607188      -0.6095435567057343      -0.8156859439121096
      -0.0096609660050427       0.4605536539913063       0.4869787789837783      -0.7421828176931137
      -0.0347947256486385       0.7039498800845800      -0.7104767678391137      -0.0297993560795767

       1.2758580789369560       0.2382053977451516       0.4549621589802291      -0.6033916306759780
       0.1331132080747864       0.6151310022798194       0.6565284269538302       0.4564026739620350
      -0.7796084228708038      -0.2362074607856884      -0.6678414120027385       1.0516573476634410
       0.0480147728688274       0.7890257898309276      -0.5744117330971430      -0.2231476692140469



==> anc/orbifold-generators/orb-0.1028 <==
% Generators
3

       1.2570953957452931      -0.1025574053680332      -0.1409264000648360       0.7415595474221597
       0.1025574053680341       0.9415908457922105      -0.2387360497888640       0.2587079416008343
       0.1409264000648504      -0.2387360497888574      -0.9810644403610573       0.0194399749348914
      -0.7415595474221517       0.2587079416008324       0.0194399749348519      -1.2176218011764328

       1.3333320082406137      -0.5241265702682472      -0.6938715347714262       0.1469961760446199
       0.7819366637959539      -0.4289051585568709      -1.1928614539515423      -0.0674304295423662
       0.1316565841450499       0.2278208309586240      -0.2223200794962299       0.9570814528465462
       0.3860257010379703      -1.0192382918659346       0.0954622474879903       0.3178932298124870

       1.0391795767433960      -0.0718582780478006      -0.1331191647259988       0.2387673942967096
      -0.1906605868977945       0.5210126864501806       0.8518600776162433      -0.1980698061740443
      -0.0162015666746360      -0.8549906637805083       0.5174012489046764      -0.0393624598159437
       0.2080390409554404       0.0519649644484310       0.1560482867989127       1.0080817512576314



==> anc/orbifold-generators/orb-0.1053 <==
% Generators
3

       1.2021148979886960      -0.6671433338993700       0.0000000000000027      -0.0000000000000063
       0.6671433338993734      -1.2021148979886873       0.0000000000000090      -0.0000000000000083
      -0.0000000000000060      -0.0000000000000045      -0.0867136233438056      -0.9962332796722775
      -0.0000000000000013      -0.0000000000000073      -0.9962332796722928       0.0867136233437934

       1.4241985693600390      -0.8036725367242039      -0.6122014305487443       0.0875295785237208
       0.1490836334144944      -0.2925575279843076      -0.1003891282807299      -0.9625788515725860
       0.6865752685493784      -1.1859950386782301      -0.0039020876631467       0.2545312187652772
      -0.7312523749236371       0.3920655650972769       1.1682026314817220      -0.1277389537125883

       1.3031653610661849      -0.2155695347473321      -0.6316067386475582      -0.5028346265588458
       0.7337348061837718      -0.4073709404637884      -1.1306248333429090      -0.3067623981186441
       0.3987359370196837       0.1144927691695536      -0.0095913132588087      -1.0704156949469761
      -0.0297127078244479       0.9313487783772019      -0.3471636001128195       0.1137968926563946



==> anc/orbifold-generators/orb-0.1178 <==
% Generators
3

       1.0000000000000053       0.0000000000000155       0.0000000000000113       0.0000000000000122
      -0.0000000000000026      -0.9999999999999981      -0.0000000000000028      -0.0000000000000077
       0.0000000000000037      -0.0000000000000018      -0.9999999999999974       0.0000000000000004
      -0.0000000000000007      -0.0000000000000187      -0.0000000000000132       0.9999999999999966

       1.1154643619123974      -0.3453356390114125      -0.2787833340342909       0.2174485957414743
       0.3453356390114027      -0.0446295638283785      -0.9185984920391053       0.5229165478614826
       0.2787833340342885      -0.9185984920391168      -0.2833032452201888      -0.3919645762137905
      -0.2174485957414694       0.5229165478614930      -0.3919645762137916      -0.7875315528638221

       1.5244791479972291       0.9190441682483090      -0.4289506484976440       0.5435032940475708
       0.2811647782295528      -0.2794927944550416      -0.5003386820019662       0.8663709446057863
       0.9839262101866482       1.2115198342575992      -0.0049006278014319       0.7073234494485786
      -0.5261865192773562      -0.5465763004735640       0.9662483355671259       0.2109283168367849



==> anc/orbifold-generators/orb-0.1269 <==
% Generators
3

       1.1933930130441341       0.3427853419837443       0.1426104059229523       0.5351143476175344
      -0.2025578039445655      -0.2149604550649038       0.8399411356808331      -0.5378852621966265
      -0.3709525579585890      -1.0343834186736578      -0.2397962100777938      -0.1007696435506962
       0.4955314514616477      -0.0366706505285964       0.5072813756693982       0.9934144596675025

       1.1312269270697457       0.4811760111264571       0.2104136272645796       0.0622102266951275
      -0.4811760111264519      -0.8443419351704854      -0.7026739054423907       0.1576909407876015
      -0.2104136272645687      -0.7026739054423643       0.6033382950449160      -0.4318636114345527
      -0.0622102266951149       0.1576909407876161      -0.4318636114345310      -0.8902232869441757

       1.1443902493336733       0.2169901665359465      -0.1261019834785304       0.4966312516943200
       0.4284938756545310       0.2011519652077174      -0.8144452960501772       0.6926931125023909
       0.3230519546077157       0.0452597438079498       0.5835443315318158       0.8728058971520487
      -0.1471715866622345      -1.0022844780085252      -0.1098024731781854       0.0709134539267797



==> anc/orbifold-generators/orb-0.1275 <==
% Generators
3

       1.2224541755492735       0.1734952572888926       0.3299551465222031       0.5961738071230857
      -0.1623391599717799       0.3674026961512495       0.5679953084698278      -0.7541555484629260
      -0.4191291318093832      -0.9220144546919451      -0.0395713620740865      -0.5692035503877261
       0.5407133985081366      -0.2121443105569020       0.8858249463502117       0.6802058035978691

       1.1381414956584306       0.3968639355822872       0.2362885858355210       0.2864136605987899
      -0.3968639355822912      -0.9659351942906460      -0.4538912619332875       0.1358414742896104
      -0.2362885858355161      -0.4538912619332738       0.5345618859778941      -0.7510383533459032
      -0.2864136605987831       0.1358414742896097      -0.7510383533458994      -0.7067681873456835

       1.0916914895353629      -0.0408754798364094      -0.0404036770581399       0.4341509488095838
       0.3700426624661329      -0.3466539384880945      -0.5472539083593306       0.8469213533505622
       0.1474235855984365      -0.4499158186772608       0.8101272445734349       0.4037366930247127
      -0.1820028095613218      -0.8240616529644682      -0.2141015284978411      -0.5551647956207031



==> anc/orbifold-generators/orb-0.1324-a <==
% Generators
2

       1.0885832259492039       0.2638126532982291       0.2892300987675696       0.1782197344421367
       0.0433241990622064      -0.5000000000000020       0.0875504538066750       0.8626771726796920
       0.4187604936721206       0.8188338728431668       0.5587742036789881       0.4389109579950050
       0.0881822121126252      -0.3861453155547944       0.8739338403873925      -0.3080706744140179

       1.2899068122136064       0.5977527263046317       0.5339135999472453       0.1465862550917444
      -0.5977527263046319      -0.4196433776070863      -0.7613886051964656      -0.7755611834743401
      -0.5339135999472440      -0.7613886051964632      -0.5990813513269673       0.5886022923654521
      -0.1465862550917449      -0.7755611834743422       0.5886022923654500      -0.2711820832795535



==> anc/orbifold-generators/orb-0.1324-b <==
% Generators
2

       1.0591605840857725       0.2519381807571766      -0.1296828338601681      -0.2037907224573242
       0.3114462953248852       0.5347716857823205      -0.0979658548548313      -0.8952210510481181
      -0.1573337234551792      -0.6677194896499608       0.6383688394736510      -0.4139925222355276
      -0.0082732988010080       0.5758843409490999       0.7744065814994283       0.2621452266455505

       1.0274694368109942      -0.1374871471875955      -0.0585240739594706       0.1826626965368411
       0.1374871471875953      -1.0031305388033200       0.1004117275459899       0.0504908183056667
       0.0585240739594668       0.1004117275459880       0.7576637981109263       0.6475246105254744
      -0.1826626965368349       0.0504908183056642       0.6475246105254786      -0.7820026961186070



==> anc/orbifold-generators/orb-0.1324-c <==
% Generators
3

       1.0475681398386594      -0.2049193746862467       0.0831198167171564      -0.2202229632716190
       0.3070610777907068      -0.5421181449020773       0.3246742234699347      -0.8336552471352385
       0.0155539995261733      -0.2788847229401644       0.8224930289301403       0.4959540861543267
      -0.0535777492041114       0.8187326660151792       0.4743424605773881      -0.3279430238667147

       1.2908015650269129       0.0424768724002390      -0.1015259541068728       0.8087378291076235
      -0.0424768724002348       0.6273517493440378      -0.7549863137881576      -0.1955242523996679
       0.1015259541068755      -0.7549863137881567      -0.6526559063528194       0.1197641567943327
      -0.8087378291076226      -0.1955242523996764       0.1197641567943264      -1.2654974080181294

       1.1937186543957408      -0.5532846565780115      -0.1639750760069884       0.3032366882424219
      -0.6284712015249799       0.8771952411159880       0.5303345041681899      -0.5867281089213264
      -0.0362004262478441       0.4966360179247346       0.1650299614522787       0.8528940428819066
      -0.1693449256564823       0.5385212028026150      -0.8475837722981899      -0.1423880855773853



==> anc/orbifold-generators/orb-0.1375 <==
% Generators
3

       1.1900072762776748       0.5715479021501451      -0.0144828096419586       0.2987315874936108
       0.3916897088642894       0.8144083933498397       0.6991858800702956       0.0360402827660519
      -0.3243796652480458      -0.1296451115849291       0.0230532263212588      -1.0430162323879464
      -0.3968303445267043      -0.8041132496953998       0.7147149121444456      -0.0076680088583043

       1.5721365728724466      -0.9618659369747360       0.1623358020131683       0.7211618476011998
       0.9618659369747364      -0.7876082538718290      -0.2758924468303968       1.1084866606897921
      -0.1623358020131661      -0.2758924468304058      -0.8122009042491591      -0.5390417066740226
      -0.7211618476012018       1.1084866606897934      -0.5390417066740272       0.0276725852485471

       1.3139679413251728      -0.1495642327630143       0.6632063593236486      -0.5141007839529139
       0.4215008190040271       0.6814445460597459       0.8138745667569793      -0.2256201689845686
      -0.4866100304963961       0.1553278155029333      -0.0775495007088176       1.0984756103121296
      -0.5586228500782493       0.7306682284720563      -0.8783148294167011       0.0821370133238916



==> anc/orbifold-generators/orb-0.1492 <==
% Generators
3

       8.6065381066062070       7.6463865643011690      -3.6644223776041960      -1.0850250357719857
      -7.9743696846896235      -7.0302872722074898       3.7670461241049971       0.9874189775363428
       1.9348247481730334       1.8703829431728252      -0.3253760018537175      -1.0674010068613331
      -2.3954914957529883      -2.5581157141245376       0.3626090425920209      -0.2508748325449500

       2.7766859057288635       1.9132742796812250      -0.2498604818505147      -1.7282754090112380
      -2.5057231709099743      -1.8130875746062833       0.2954967095313583       1.9758653169433151
       0.3064968073795028       0.5238586434216579       0.9042370207707269      -0.0432183400177691
      -0.5808577423985525      -1.0482862384914005       0.3968215786904324      -0.2846477011667654

       2.0377354022949898       1.0735850433570371       0.6848268638620378      -1.2372521533539453
      -1.0735850433570433      -0.1286064036247376      -0.8664123997663800       1.1770194525994202
      -0.6848268638620356      -0.8664123997663773      -0.8427070207464706      -0.0903452499179234
       1.2372521533539216       1.1770194525993931      -0.0903452499179469      -1.0664219779237258


==> anc/orbifold-generators/orb-0.1504 <==
% Generators
3

       1.6451647070554525       0.9399344418518093      -0.0721293232591171      -0.9043713391565216
      -0.9399344418517966      -0.5851328625783023       0.6642646004422104       1.0487367776089074
       0.0721293232591154       0.6642646004422231      -0.4573372044680126       0.5956491091931265
       0.9043713391565191       1.0487367776089136       0.5956491091931257      -0.6026946400091155

       1.1885267552653149       0.0831022843791725       0.5514035276334291      -0.3188165742647104
      -0.1647140562237751       0.8920652104974263      -0.4807521609400003       0.0150910665456660
      -0.5490844177854057      -0.2410315857143665      -0.6059920130689098       0.9360401447798187
      -0.2897782424701574      -0.3911897552049352      -0.8400576707195992      -0.4745999526938028

       1.6356498985084111      -0.3864493046559370      -0.5235086650155678      -1.1189040187054182
       0.3864493046559274       0.5332388498076931       0.2886240556005024      -0.8841354809380408
       0.5235086650155736       0.2886240556004996      -1.0200120288467738      -0.3877279173376660
       1.1189040187054204      -0.8841354809380486      -0.3877279173376451      -1.1488767194693326


==> anc/orbifold-generators/orb-0.1654 <==
% Generators
3

       1.2628036802110043      -0.5315010379372970       0.3389661822457512      -0.4441640560871248
       0.5315010379372993      -0.2537133092534960       1.0153570538028820      -0.4326349076632775
      -0.3389661822457397       1.0153570538028720      -0.0456365257354431      -0.2861213615195397
       0.4441640560871370      -0.4326349076632628      -0.2861213615195266      -0.9634538452220432

       1.0693092461933045       0.0431888209567230      -0.0809065719968702      -0.3674385885376965
      -0.0431888209567213      -0.9724527250319164      -0.2288757262222197       0.0617808528581771
       0.0809065719968724      -0.2288757262222187       0.8654620232401208      -0.4529208116963233
       0.3674385885376997       0.0617808528581786      -0.4529208116963170      -0.9623185444015059

       1.2376034712302499      -0.5819110869428425      -0.1076433633418357       0.4259750523476878
       0.0397265820975523       0.5256201502852076      -0.4587594684652825       0.7175245006498104
       0.2986417670121920      -0.2694600609554140       0.7386981720392261       0.6862238637500049
       0.6640009380052505      -0.9948543844558631      -0.5054224514115875       0.4423913934627129


==> anc/orbifold-generators/orb-0.1804 <==
% Generators
3

       2.1243278108719359      -1.6620294153656445       0.8510169715377031       0.1618548258712659
       1.7649638447152149      -1.6665789442636050       1.0652806269788606       0.4503211981153634
       0.2498778178871296      -0.6771835661113778      -0.7424284044854897       0.2294807309419365
      -0.5789925310572563       0.7254507687407685      -0.1954664570748013       0.8779216350632453

       1.5511296890469808      -0.5690229955794097       0.3992618308924876      -0.9606279889414221
       0.5690229955794888       0.4048766179820037       0.2968641329655786      -1.0352457583918224
      -0.3992618308922135       0.2968641329650334      -1.0342937039343800       0.0389644731340822
       0.9606279889413728      -1.0352457583917511       0.0389644731339508      -0.9217126030942452

       1.1470503375175811       0.3133424945865927      -0.3164547945862085      -0.3426329243795006
       0.2236641542016871      -0.4844757278409244      -0.4318455171341550      -0.7929806885031297
       0.3029045621252504       0.6949282658391004       0.3468956861466868      -0.6989200684105226
       0.4170703168149830       0.6168804530738656      -0.8906831475224791      -0.0094702958233523



==> anc/orbifold-generators/orb-0.1814 <==
% Generators
3

       1.3201545108275887       0.0351550774131411      -0.5378043890273889      -0.6725611437879684
       0.7154440650947173       0.5971290560376964      -0.6132870585388362      -0.8827095131149196
       0.2045805472431287      -0.4545402191267482       0.4575034372373810      -0.7911618004065233
      -0.4348499992743259       0.6618655143604887       0.8389297644033691       0.2173140887455695

       1.1030050384562680       0.0727103535943247      -0.1814878058588760      -0.4223689094436678
      -0.0727103535943270      -0.9657272054216702      -0.2382794140278204       0.1260185743405345
       0.1814878058588746      -0.2382794140278246       0.6101089408036269      -0.7771279334044698
       0.4223689094436658       0.1260185743405297      -0.7771279334044737      -0.7473867738382249

       1.2222158997423311      -0.4640593858789997       0.0513609442031816      -0.5251881999541927
       0.4640593858789963      -0.5524301065041546       0.8042537549144634      -0.5131744233262225
      -0.0513609442031859       0.8042537549144592       0.1553092090009542      -0.5759278547656189
       0.5251881999541860      -0.5131744233262154      -0.5759278547656290      -0.8250950022391382



==> anc/orbifold-generators/orb-0.1928 <==
% Generators
3

       1.0493842973367034       0.0066363889317610       0.0347684796073365      -0.3161558392068561
      -0.0066363889317652      -0.0148684397611954      -0.9960472767996232      -0.0878225115628529
      -0.0347684796073401      -0.9960472767996141       0.0062444630032780       0.0951823315331850
       0.3161558392068521      -0.0878225115628462       0.0951823315331927      -1.0407603205788072

       1.0227014385331314      -0.0489605606918417      -0.1288687514689173      -0.1640546883491001
      -0.1406975127898491       0.6712040282862749       0.7493391991441856       0.0881572863890700
      -0.0515995254490949      -0.7418240825074771       0.6724125847862377       0.0148612738217957
      -0.1531663515460107      -0.0397406533349697      -0.0543988561662636       1.0094163542197221

       1.7500297806010814      -1.0503852407260601       0.8131699191971744       0.5459393387258406
       1.0503852407260874      -1.3707688429148597       0.2024458139682977       0.4281560762569883
      -0.8131699191971506       0.2024458139682369      -0.8560962496922061      -0.9419979942424539
      -0.5459393387258086       0.4281560762569364      -0.9419979942424491       0.4768353120059751



==> anc/orbifold-generators/orb-0.1964 <==
% Generators
3

       1.1596372748479653      -0.2953401724590914      -0.3892572429852125       0.3255942114537505
       0.2953401724591111      -1.0270575110953264      -0.1634805214820557      -0.0751851412630662
       0.3892572429852309      -0.1634805214820247      -0.1584477442654139       1.0486608759029781
      -0.3255942114537417      -0.0751851412631427       1.0486608759029843       0.0258679805128173

       1.2728742610273542      -0.3051598402030544       0.5568887156174653       0.4657910633869115
       0.3051598402030559      -0.4464603040872607      -0.2976806116169151       0.8973193291211700
      -0.5568887156174509      -0.2976806116169227      -0.9031139747960161      -0.6371000263518707
      -0.4657910633869274       0.8973193291211452      -0.6371000263519180       0.0767000178559276

       1.1524479098795672       0.2439086881513350      -0.2674943120923678       0.4439499181532631
      -0.1150650583374139       0.5048226157559378       0.8692878714140702      -0.0522751459481463
       0.0045754034999991      -0.6578545130363588       0.4190642642900501       0.6258062930251940
       0.5611374902984211       0.6098139178919139      -0.3745356405059656       0.8959493973179633



==> anc/orbifold-generators/orb-0.1986 <==
% Generators
3

       1.0940292528515272      -0.3655185332791847      -0.1877838919680472       0.1674318304314783
       0.3655185332791835      -0.9771381404325240       0.1309601235363991       0.4020625557372525
       0.1877838919680499       0.1309601235363891      -0.7074817141786167       0.7194316230392460
      -0.1674318304314812       0.4020625557372465       0.7194316230392482       0.5905906017596134

       1.3233411927309824      -0.1305403394585752       0.6168744958932051      -0.5946906662031969
       0.7215760797259250       0.1685055428338696       1.1252742002770555      -0.4754323243719599
      -0.3418509302260042      -0.1133447971075557       0.2308493112510548       1.0250481017786222
      -0.3371910660881163       0.9878257028589953      -0.2469832248741673       0.2773039531840971

       1.3254293933449528      -0.0257903014016559       0.5760307347461719       0.6513728039488359
       0.0257903014016645      -0.6243372887519417      -0.5715005448055914       0.5331559029094409
      -0.5760307347461678      -0.5715005448056121      -0.2543869475408170      -0.9697864793757234
      -0.6513728039488386       0.5331559029094082      -0.9697864793757455      -0.4467051570522023



==> anc/orbifold-generators/orb-0.3053 <==
% Generators
4

       1.2923917623445969       0.2677289876217963       0.5116384801846073      -0.5803651627704468
       0.2508060545497698       0.3100676391556594       0.9056193016488679       0.3829039261071596
      -0.7748291692456880      -0.2427244647436064      -0.5927321400223404       1.0909233180720950
       0.0837409628759294       0.9574036265736402      -0.3004933028724092      -0.0097272614779338

       1.2370831566437079      -0.5396870108831295       0.4701844067618548      -0.1343104254091896
       0.5396870108831282      -0.5755826461499505       0.5225292287936576      -0.8288123383633325
      -0.4701844067618569       0.5225292287936629      -0.7970591797914024      -0.5592255764256081
       0.1343104254091877      -0.8288123383633309      -0.5592255764256135       0.1355586692976464

       1.4245984054349670       0.5422184703442566       0.3990562465777623       0.7591006911159124
       0.1555704608153191       0.0519130312267366       0.9770170452211980      -0.2587371229923974
      -0.9045938089551862      -0.3243746427194070      -0.4520827896704999      -1.2282883218709078
      -0.4324216568229522      -1.0890762130962117      -0.0174565908386574      -0.0244286469912214

       1.3237973206905647      -0.6167187228883708       0.3687752470063126       0.4859034680899985
       0.6167187228883598      -0.2103823882932419       0.4714133022346191       1.0553912697826029
      -0.3687752470063788       0.4714133022347631      -0.9121514297567704       0.2859098642464272
      -0.4859034680899618       1.0553912697825487       0.2859098642465724      -0.2012635026405536


